UTFix: Change Aware Unit Test Repairing using LLM

Software updates, including bug repair and feature additions, are frequent in modern applications but they often leave test suites outdated, resulting in undetected bugs and increased chances of system failures. A recent study by Meta revealed that 14%-22% of software failures stem from outdated tests that fail to reflect changes in the codebase. This highlights the need to keep tests in sync with code changes to ensure software reliability. In this paper, we present UTFix, a novel approach for repairing unit tests when their corresponding focal methods undergo changes. UTFix addresses two critical issues: assertion failure and reduced code coverage caused by changes in the focal method. Our approach leverages language models to repair unit tests by providing contextual information such as static code slices, dynamic code slices, and failure messages. We evaluate UTFix on our generated synthetic benchmarks (Tool-Bench), and real-world benchmarks. Tool- Bench includes diverse changes from popular open-source Python GitHub projects, where UTFix successfully repaired 89.2% of assertion failures and achieved 100% code coverage for 96 tests out of 369 tests. On the real-world benchmarks, UTFix repairs 60% of assertion failures while achieving 100% code coverage for 19 out of 30 unit tests. To the best of our knowledge, this is the first comprehensive study focused on unit test in evolving Python projects. Our contributions include the development of UTFix, the creation of Tool-Bench and real-world benchmarks, and the demonstration of the effectiveness of LLM-based methods in addressing unit test failures due to software evolution.

==> scripts/chart_for_af_with_feedback.py <==
#import matplotlib.pyplot as plt
#
## Data
#categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5']
#without_trace = [218, 32, 25, 13, 13, 4]
#with_static_trace = [217, 37, 26, 14, 9, 4]
#with_dynamic_trace = [218, 42, 30, 13, 7, 4]
#with_both_traces = [218, 39, 29, 13, 7, 3]
#
## Create the plot
#plt.figure(figsize=(10, 6))
#plt.plot(categories, without_trace, marker='o', label='Without-AnyTrace')
#plt.plot(categories, with_static_trace, marker='o', label='With-Static-Trace')
#plt.plot(categories, with_dynamic_trace, marker='o', label='With-Dynamic-Trace')
#plt.plot(categories, with_both_traces, marker='o', label='With-Both-Static-And-Dynamic-Trace')
#
## Add labels and title
#plt.xlabel('Pass Categories')
#plt.ylabel('Values')
#plt.title('Comparison of Pass Categories Across Different Tracing Methods')
#
## Add a legend
#plt.legend()
#
## Show the plot
#plt.grid(True)
#plt.tight_layout()
#plt.show()
#
#import matplotlib.pyplot as plt
#
## Data
#categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5']
#without_trace = [218, 32, 25, 13, 13, 4]
#with_static_trace = [217, 37, 26, 14, 9, 4]
#with_dynamic_trace = [218, 42, 30, 13, 7, 4]
#with_both_traces = [218, 39, 29, 13, 7, 3]
#
## Create the plot
#plt.figure(figsize=(10, 6))
#plt.plot(categories, without_trace, marker='o', label='Without-AnyTrace')
#plt.plot(categories, with_static_trace, marker='o', label='With-Static-Trace')
#plt.plot(categories, with_dynamic_trace, marker='o', label='With-Dynamic-Trace')
#plt.plot(categories, with_both_traces, marker='o', label='With-Both-Static-And-Dynamic-Trace')
#
## Add labels and title
#plt.xlabel('Pass Categories')
#plt.ylabel('Values')
#plt.title('Comparison of Pass Categories Across Different Tracing Methods')
#
## Set custom y-axis limits to highlight differences
#plt.ylim(0, 50)  # This sets the y-axis range for the lower values
#plt.twinx()  # Create a second y-axis for the higher range
#plt.ylim(200, 220)  # This sets the y-axis range for the higher values
#
## Add a legend
#plt.legend()
#
## Show the plot
#plt.grid(True)
#plt.tight_layout()
#plt.show()

#import matplotlib.pyplot as plt
#import matplotlib.transforms as mtransforms
#
## Data
#categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5']
#without_trace = [217, 32, 25, 13, 13, 4]
#with_static_trace = [217, 37, 26, 14, 9, 4]
#with_dynamic_trace = [219, 42, 30, 13, 7, 4]
#with_both_traces = [218, 39, 29, 13, 7, 3]
#
## Create the plot with two subplots: one for the low range and one for the high range
#fig, (ax1, ax2) = plt.subplots(2, 1, sharex=True, figsize=(10, 6))
#
## Plot data on the first axis (low range)
#ax1.plot(categories, without_trace, marker='o', label='Without-AnyTrace')
#ax1.plot(categories, with_static_trace, marker='o', label='With-Static-Trace')
#ax1.plot(categories, with_dynamic_trace, marker='o', label='With-Dynamic-Trace')
#ax1.plot(categories, with_both_traces, marker='o', label='With-Both-Static-And-Dynamic-Trace')
#ax1.set_ylim(200, 220)  # High range (200-220)
#
## Plot data on the second axis (high range)
#ax2.plot(categories, without_trace, marker='o', label='Without-AnyTrace')
#ax2.plot(categories, with_static_trace, marker='o', label='With-Static-Trace')
#ax2.plot(categories, with_dynamic_trace, marker='o', label='With-Dynamic-Trace')
#ax2.plot(categories, with_both_traces, marker='o', label='With-Both-Static-And-Dynamic-Trace')
#ax2.set_ylim(0, 50)  # Low range (0-50)
#
## Hide the spines between the two axes
#ax1.spines['bottom'].set_visible(False)
#ax2.spines['top'].set_visible(False)
#
## Add diagonal lines at the break point
#d = .015  # How much to break the diagonal lines
#kwargs = dict(transform=ax1.transAxes, color='k', clip_on=False)
#ax1.plot((-d, +d), (-d, +d), **kwargs)        # Top-left diagonal
#ax1.plot((1 - d, 1 + d), (-d, +d), **kwargs)  # Top-right diagonal
#
#kwargs.update(transform=ax2.transAxes)  # Switch to the bottom axes
#ax2.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # Bottom-left diagonal
#ax2.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # Bottom-right diagonal
#
## Add labels and titles
#fig.text(0.5, 0.04, 'Pass Categories', ha='center', fontsize=12)
#ax2.set_ylabel('Values')
#ax1.set_title('Comparison of Pass Categories Across Different Tracing Methods')
#
## Add legend to the top subplot
#ax1.legend()
#
## Show the plot
#plt.tight_layout()
#plt.show()

import matplotlib.pyplot as plt
import matplotlib.transforms as mtransforms

# Data
categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5']
without_trace = [218, 32, 25, 13, 13, 4]
with_static_trace = [217, 37, 26, 14, 9, 4]
with_dynamic_trace = [218, 42, 30, 13, 7, 4]
with_both_traces = [218, 39, 29, 13, 7, 3]

# Create the plot with two subplots: one for the low range and one for the high range
fig, (ax1, ax2) = plt.subplots(2, 1, sharex=True, figsize=(10, 6))

# Plot data on the first axis (high range 200-250)
ax1.plot(categories, without_trace, marker='o', label='Without-AnyTrace')
ax1.plot(categories, with_static_trace, marker='o', label='With-Static-Trace')
ax1.plot(categories, with_dynamic_trace, marker='o', label='With-Dynamic-Trace')
ax1.plot(categories, with_both_traces, marker='o', label='With-Both-Static-And-Dynamic-Trace')
ax1.set_ylim(200, 250)  # Adjusted high range (200-250)

# Plot data on the second axis (low range 0-50)
ax2.plot(categories, without_trace, marker='o', label='Without-AnyTrace')
ax2.plot(categories, with_static_trace, marker='o', label='With-Static-Trace')
ax2.plot(categories, with_dynamic_trace, marker='o', label='With-Dynamic-Trace')
ax2.plot(categories, with_both_traces, marker='o', label='With-Both-Static-And-Dynamic-Trace')
ax2.set_ylim(0, 50)  # Low range (0-50)

# Hide the spines between the two axes
ax1.spines['bottom'].set_visible(False)
ax2.spines['top'].set_visible(False)

# Add diagonal lines at the break point
d = .015  # How much to break the diagonal lines
kwargs = dict(transform=ax1.transAxes, color='k', clip_on=False)
ax1.plot((-d, +d), (-d, +d), **kwargs)        # Top-left diagonal
ax1.plot((1 - d, 1 + d), (-d, +d), **kwargs)  # Top-right diagonal

kwargs.update(transform=ax2.transAxes)  # Switch to the bottom axes
ax2.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # Bottom-left diagonal
ax2.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # Bottom-right diagonal

# Add labels and titles
fig.text(0.5, 0.04, 'Pass Categories', ha='center', fontsize=12)
ax2.set_ylabel('Values')
ax1.set_title('Comparison of Pass Categories Across Different Tracing Methods')

# Add legend to the top subplot
ax1.legend()

# Show the plot
plt.tight_layout()
plt.show()



==> scripts/coverage_distribution.py <==
#import pandas as pd
#import matplotlib.pyplot as plt
#import numpy as np
#
## Load your data
#df = pd.read_csv('data/Percentage_of_the_coverage_by_existing_test.csv')
#
## Assuming that the columns are named correctly
## Calculate the difference between coverage with changes and without changes
#df['coverage_difference'] = df['coverage_percentage_with_changed_fm'] - df['coverage_percentage_without_changed_in_fm']
#
## Sort data based on coverage difference
#df = df.sort_values('coverage_difference', ascending=False)
#
## Create a diverging bar plot
#plt.figure(figsize=(10, 6))
#colors = ['green' if x > 0 else 'red' for x in df['coverage_difference']]
#
## Create the bar plot
#plt.barh(df.index, df['coverage_difference'], color=colors)
#
## Add labels
#plt.xlabel('Difference in Coverage Percentage (With Changes - Without Changes)')
#plt.ylabel('Test Case Index')
#plt.title('Diverging Bar Plot: Coverage Difference')
#
## Add a grid for better readability
#plt.grid(True, axis='x', linestyle='--', alpha=0.7)
#
## Display the plot
#plt.tight_layout()
#plt.show()
#

## The following is for box-plot
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd

# Assuming df is your DataFrame
df = pd.read_csv('data/Percentage_of_the_coverage_by_existing_test.csv')
# Create a new DataFrame for plotting
data = pd.DataFrame({
    'Without Changed FM': df['coverage_percentage_without_changed_in_fm'],
    'With Changed FM': df['coverage_percentage_with_changed_fm']
})

# Melt the data for easier plotting with seaborn
data_melted = data.melt(var_name='FM Type', value_name='Coverage Percentage')

# Set plot aesthetics with a larger font size and a color palette
sns.set(style="whitegrid", palette="muted", font_scale=1.5)

# Create paired box plot with larger fonts and better colors
plt.figure(figsize=(10, 8))  # Increase figure size
sns.boxplot(x='FM Type', y='Coverage Percentage', data=data_melted, linewidth=2.5, palette="Set3")

# Customize the title and labels
plt.title('Coverage Percentage Comparison\nWith and Without FM Changes', fontsize=20, weight='bold')
plt.ylabel('Coverage Percentage', fontsize=32)
plt.xlabel('FM Type', fontsize=32)

# Adjust y-axis label and ticks for larger font size
plt.yticks(fontsize=26)
plt.xticks(fontsize=26)


# Save the plot as a file (e.g., PNG or PDF)
plt.savefig('../figure/coverage_comparison_boxplot.png', bbox_inches='tight', dpi=300)

# Show the plot
plt.show()

#import seaborn as sns
#import matplotlib.pyplot as plt
#import pandas as pd
#
## Assuming df is your DataFrame
#df = pd.read_csv('data/Percentage_of_the_coverage_by_existing_test.csv')
#
## Create a new DataFrame for plotting
#data = pd.DataFrame({
#    'Without Changed FM': df['coverage_percentage_without_changed_in_fm'],
#    'With Changed FM': df['coverage_percentage_with_changed_fm']
#})
#
## Melt the data for easier plotting with seaborn
#data_melted = data.melt(var_name='FM Type', value_name='Coverage Percentage')
#
## Set plot aesthetics with a larger font size and a color palette
#sns.set(style="whitegrid", palette="Set2", font_scale=1.5)
#
## Create paired violin plot with larger fonts and better colors
#plt.figure(figsize=(10, 8))  # Increase figure size
#sns.violinplot(x='FM Type', y='Coverage Percentage', data=data_melted, split=True, inner="quart", linewidth=1.25)
#
## Customize the title and labels
#plt.title('Comparison of Coverage Percentage\nWith and Without FM Changes', fontsize=32, weight='bold')
#plt.ylabel('Coverage Percentage', fontsize=32)
#plt.xlabel('FM Type', fontsize=32)
#
## Adjust y-axis label and ticks for larger font size
#plt.yticks(fontsize=26)
#plt.xticks(fontsize=26)
#
## Show the plot
#plt.show()



==> scripts/coverage_distribution_plot.py <==
#import pandas as pd
#import matplotlib.pyplot as plt
#import numpy as np
#
## Load your data
#df = pd.read_csv('data/Percentage_of_the_coverage_by_existing_test.csv')
#
## Assuming that the columns are named correctly
## Calculate the difference between coverage with changes and without changes
#df['coverage_difference'] = df['coverage_percentage_with_changed_fm'] - df['coverage_percentage_without_changed_in_fm']
#
## Sort data based on coverage difference
#df = df.sort_values('coverage_difference', ascending=False)
#
## Create a diverging bar plot
#plt.figure(figsize=(10, 6))
#colors = ['green' if x > 0 else 'red' for x in df['coverage_difference']]
#
## Create the bar plot
#plt.barh(df.index, df['coverage_difference'], color=colors)
#
## Add labels
#plt.xlabel('Difference in Coverage Percentage (With Changes - Without Changes)')
#plt.ylabel('Test Case Index')
#plt.title('Diverging Bar Plot: Coverage Difference')
#
## Add a grid for better readability
#plt.grid(True, axis='x', linestyle='--', alpha=0.7)
#
## Display the plot
#plt.tight_layout()
#plt.show()
#

## The following is for box-plot
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import sys

# Assuming df is your DataFrame
#filename='data/Percentage_of_the_coverage_by_existing_test.csv'
#filename='data/coverage_percentages.csv'
filename='data/Result_of_CC_with_slice_with_prompt.csv'
df = pd.read_csv(filename)
# Create a new DataFrame for plotting
data = pd.DataFrame({
    'W/O C. FM': df['coverage_percentage_without_changed_in_fm'],
    'W C. FM': df['coverage_percentage_with_changed_fm'],
    'W C. Line. FM': df['coverage_percentage_with_only_changed_lines_in_fm'], #'W C. Line. Only FM'
    'Tool-NA': df['Tool-With-NA-Trace'],
    'Tool-S': df['Tool-With-Static-Trace'],
    'Tool-D': df['Tool-With-Dynamic-Trace'],
    'Tool-S+D': df['Tool-With-Static-Trace']
})

# Melt the data for easier plotting with seaborn
data_melted = data.melt(var_name='FM Type', value_name='Coverage Percentage')

# Set plot aesthetics with a larger font size and a color palette
sns.set(style="whitegrid", palette="muted", font_scale=1.5)

# Create paired box plot with larger fonts and better colors
plt.figure(figsize=(10, 8))  # Increase figure size
sns.boxplot(x='FM Type', y='Coverage Percentage', data=data_melted, linewidth=2.5, palette="Set3")

# Customize the title and labels
plt.title('Coverage Percentage Comparison\nWith and Without FM Changes', fontsize=20, weight='bold')
plt.ylabel('Coverage Percentage', fontsize=32)
plt.xlabel('FM Type', fontsize=32)

# Adjust y-axis label and ticks for larger font size
plt.yticks(fontsize=26)
plt.xticks(fontsize=26)


# Save the plot as a file (e.g., PNG or PDF)
plt.savefig('../figure/coverage_comparison_boxplot.png', bbox_inches='tight', dpi=300)

# Show the plot
plt.show()

#import seaborn as sns
#import matplotlib.pyplot as plt
#import pandas as pd
#
## Assuming df is your DataFrame
#df = pd.read_csv('data/Percentage_of_the_coverage_by_existing_test.csv')
#
## Create a new DataFrame for plotting
#data = pd.DataFrame({
#    'Without Changed FM': df['coverage_percentage_without_changed_in_fm'],
#    'With Changed FM': df['coverage_percentage_with_changed_fm']
#})
#
## Melt the data for easier plotting with seaborn
#data_melted = data.melt(var_name='FM Type', value_name='Coverage Percentage')
#
## Set plot aesthetics with a larger font size and a color palette
#sns.set(style="whitegrid", palette="Set2", font_scale=1.5)
#
## Create paired violin plot with larger fonts and better colors
#plt.figure(figsize=(10, 8))  # Increase figure size
#sns.violinplot(x='FM Type', y='Coverage Percentage', data=data_melted, split=True, inner="quart", linewidth=1.25)
#
## Customize the title and labels
#plt.title('Comparison of Coverage Percentage\nWith and Without FM Changes', fontsize=32, weight='bold')
#plt.ylabel('Coverage Percentage', fontsize=32)
#plt.xlabel('FM Type', fontsize=32)
#
## Adjust y-axis label and ticks for larger font size
#plt.yticks(fontsize=26)
#plt.xticks(fontsize=26)
#
## Show the plot
#plt.show()



==> scripts/generate_def-AF.py <==
import csv
import numpy as np
import sys
import pandas as pd
import statistics

#INPUT- ../raw-data/flakesync/FlakeSync-Updated-Result.csv

file_name_for_1st_part = sys.argv[1]
project_name_set = []
test_name_set = []
test_filename_set = []
test_method_name_set=[]
fm_name_set = []

original_test_status_set = []
tool_With_Static_Trace_set = []
tool_With_Dynamic_Trace_set = []
tool_With_Dynamic_Trace_Runtime_set = []
tool_With_Both_Static_and_Dynamic_Trace_set = []
tool_With_Both_Static_and_Dynamic_Trace_Runtime_set = []
tool_With_NA_Trace_set = []

total_tool_With_Static_Trace = 0
total_tool_With_Dynamic_Trace = 0
total_tool_With_Dynamic_Trace_Runtime = 0
total_tool_With_Both_Static_and_Dynamic_Trace = 0
total_tool_With_Both_Static_and_Dynamic_Trace_Runtime = 0
total_tool_With_NA_Trace = 0


total_minimized_lines=0
proj_module=[] #collect all the project module from Subject-Test-With-MultiThread.csv which is from PART-I
proj_mod_ID = 0
total_module = 0
proj_test_fm_set=[]
module_name_val_set = []
total_row=0
total_test_fm_pair = 0
proj_test_fm_ID = 0

pass_count_static = 0
pass_count_dynamic = 0
pass_count_na = 0
pass_count_static_and_dynamic = 0

with open(file_name_for_1st_part, 'r') as rf: 
    reader = csv.reader(rf, delimiter=',')
    for row in reader:
        if (row[0] != "proj_name"):
            total_row +=1
            proj_test_fm_ID +=1
            proj_test_fm_set.append(proj_test_fm_ID)
            key=row[0]+','+row[2]+','+row[4]
            proj_module.append(key)

            project_name = row[0]
            test_filename = row[1].split('/')[-1].replace('.py', '')
            test_name = row[2]
            fm_name = row[4]
            project_name_set.append(project_name)
            test_name_set.append(test_name)
            fm_name_set.append(fm_name)
            test_filename_set.append(test_filename)

            total_test_fm_pair=+1
            original_test_status_set.append(row[5])
            if row[8] == "test_pass":
                tool_With_Static_Trace_set.append("P")
                pass_count_static += 1
            else:
                tool_With_Static_Trace_set.append("F")
            
            if row[10] == "test_pass":
                tool_With_Dynamic_Trace_set.append("P")
                pass_count_dynamic += 1
            else:
                tool_With_Dynamic_Trace_set.append("F")

            tool_With_Dynamic_Trace_Runtime_set.append(row[11])

            if row[12] == "test_pass":
                tool_With_Both_Static_and_Dynamic_Trace_set.append("P")
                pass_count_static_and_dynamic +=1
            else:
                tool_With_Both_Static_and_Dynamic_Trace_set.append("F")

            tool_With_Both_Static_and_Dynamic_Trace_Runtime_set.append(row[13])

            if row[14] == "test_pass":
                tool_With_NA_Trace_set.append("P")
                pass_count_na += 1
            else: 
                tool_With_NA_Trace_set.append("F")
             
            #total_tool_With_Static_Trace += float(row[8])
            #total_tool_With_Dynamic_Trace += float(row[10])
            total_tool_With_Dynamic_Trace_Runtime += float(row[11])
            #total_tool_With_Both_Static_and_Dynamic_Trace += float(row[12])
            total_tool_With_Both_Static_and_Dynamic_Trace_Runtime += float(row[13])
            #total_tool_With_NA_Trace += float(row[14])


avg_runtime_dynamic_trace = total_tool_With_Dynamic_Trace_Runtime / total_row
avg_runtime_static_and_dynamic_trace = total_tool_With_Both_Static_and_Dynamic_Trace_Runtime / total_row
#We can use it for time
#avg_coverage_percentage_with_only_changed_lines_in_fm = total_coverage_percentage_with_only_changed_lines_in_fm/total_row
#avg_coverage_percentage_with_changed_fm = total_coverage_percentage_with_changed_fm/total_row
#avg_coverage_percentage_without_changed_in_fm = total_coverage_percentage_without_changed_in_fm/total_row
#avg_tool_With_Static_Trace = total_tool_With_Static_Trace/total_row

with open('../data/def.tex', 'a') as f:
    print(len(proj_module))
    for index in range(len(proj_module)):
        #print(proj_module[index])
        f.write("\\Def{" + str(project_name_set[index]) +"," +  str(test_filename_set[index]) +"," + str(test_name_set[index])  +"," +   str(fm_name_set[index])+ "_ID_AF" + "}{" +"TF" + str(proj_test_fm_set[index]) + "}\n")
        f.write("\\Def{" + str(project_name_set[index])  + "," + str(test_filename_set[index]) +"," +  str(test_name_set[index]) +"," +   str(fm_name_set[index])+ "_projname_AF" + "}{" + str(project_name_set[index]).replace('_', '\_') + "}\n")
        f.write("\\Def{" + str(project_name_set[index]) + "," +  str(test_filename_set[index]) +"," + str(test_name_set[index]) +"," +   str(fm_name_set[index])+ "_testname_AF" + "}{" + str(test_name_set[index]).replace('_', '\_') + "}\n")
        f.write("\\Def{" + str(project_name_set[index]) + "," +  str(test_filename_set[index]) +"," + str(test_name_set[index]) +"," +   str(fm_name_set[index])+ "_fmname_AF" + "}{" + str(fm_name_set[index]).replace('_', '\_') + "}\n")
        print("Index=", index)
        #print(tool_With_Static_Trace_set[index])
        f.write("\\Def{" + str(project_name_set[index]) + "," +   str(test_filename_set[index]) +"," +str(test_name_set[index]) +"," +   str(fm_name_set[index])+ "_tool_With_Static_Trace_AF" + "}{" + str(tool_With_Static_Trace_set[index]) + "}\n")
        f.write("\\Def{" + str(project_name_set[index]) + "," +  str(test_filename_set[index]) +"," + str(test_name_set[index]) +"," +   str(fm_name_set[index])+ "_tool_With_Dynamic_Trace_AF" + "}{" + str(tool_With_Dynamic_Trace_set[index]).replace('_', '\_') + "}\n")
        f.write("\\Def{" + str(project_name_set[index]) + "," +  str(test_filename_set[index]) +"," + str(test_name_set[index]) +"," +   str(fm_name_set[index])+ "_tool_With_Dynamic_Trace_Runtime_AF" + "}{" + str(tool_With_Dynamic_Trace_Runtime_set[index]).replace('_', '\_') + "}\n")
       
        print(test_name_set[index])
        print(tool_With_NA_Trace_set[index])
        f.write("\\Def{" + str(project_name_set[index]) + "," +  str(test_filename_set[index]) +"," + str(test_name_set[index]) +"," +   str(fm_name_set[index])+ "_tool_With_NA_Trace_AF" + "}{" + str(tool_With_NA_Trace_set[index]).replace('_', '\_') + "}\n")
        f.write("\\Def{" + str(project_name_set[index]) + "," +  str(test_filename_set[index]) +"," + str(test_name_set[index]) +"," +   str(fm_name_set[index])+ "_tool_With_Both_Static_and_Dynamic_Trace_AF" + "}{" + str(tool_With_Both_Static_and_Dynamic_Trace_set[index]).replace('_', '\_') + "}\n")
        f.write("\\Def{" + str(project_name_set[index]) + "," +  str(test_filename_set[index]) +"," + str(test_name_set[index]) +"," +   str(fm_name_set[index])+ "_tool_With_Both_Static_and_Dynamic_Trace_Runtime_AF" + "}{" + str(tool_With_Both_Static_and_Dynamic_Trace_Runtime_set[index]).replace('_', '\_') + "}\n")


    f.write("\\Def{" + "Total" + "_tool_With_Static_Trace_AF" + "}{" + str(pass_count_static) + "}\n")
    f.write("\\Def{" + "Total" + "_tool_With_Dynamic_Trace_AF" + "}{" + str(pass_count_dynamic) + "}\n")
    f.write("\\Def{" + "Avg" + "_tool_With_Dynamic_Trace_Runtime_AF" + "}{" + str(avg_runtime_dynamic_trace) + "}\n")
    f.write("\\Def{" + "Total" + "_tool_With_Both_Static_and_Dynamic_Trace_AF" + "}{" + str(pass_count_static_and_dynamic) + "}\n")
    f.write("\\Def{" + "Avg" + "_tool_With_Both_Static_and_Dynamic_Trace_Runtime_AF" + "}{" + str(avg_runtime_static_and_dynamic_trace) + "}\n")
    f.write("\\Def{" + "Total" + "_tool-With-NA-Trace_AF" + "}{" + str(pass_count_na) + "}\n")




==> scripts/generate_def-CC.py <==
import csv
import numpy as np
import sys
import pandas as pd
import statistics

#INPUT- ../raw-data/flakesync/FlakeSync-Updated-Result.csv

file_name_for_1st_part = sys.argv[1]
project_name_set = []
test_name_set = []
test_filename_set = []
test_method_name_set=[]
fm_name_set = []

coverage_percentage_with_only_changed_lines_in_fm_set = []
coverage_percentage_with_changed_fm_set = []
coverage_percentage_without_changed_in_fm_set = []
tool_With_Static_Trace_set = []

total_coverage_percentage_with_only_changed_lines_in_fm = 0
total_coverage_percentage_with_changed_fm = 0
total_coverage_percentage_without_changed_in_fm = 0
total_tool_With_Static_Trace = 0

count_test_that_have_100_percentage_with_only_changed_lines_in_fm = 0
count_test_that_have_100_total_coverage_percentage_with_changed_fm = 0
count_test_that_have_100_total_coverage_percentage_without_changed_in_fm = 0
count_test_that_have_100_total_tool_With_Static_Trace = 0

total_minimized_lines=0
proj_module=[] #collect all the project module from Subject-Test-With-MultiThread.csv which is from PART-I
proj_mod_ID = 0
total_module = 0
proj_test_fm_set=[]
module_name_val_set = []
total_row=0
total_test_fm_pair = 0
proj_test_fm_ID = 0


with open(file_name_for_1st_part, 'r') as rf: 
    reader = csv.reader(rf, delimiter=',')
    for row in reader:
        if (row[0] != "proj_name"):
            total_row +=1
            proj_test_fm_ID +=1
            proj_test_fm_set.append(proj_test_fm_ID)
            key=row[0]+','+row[2]+','+row[3]
            proj_module.append(key)

            project_name = row[0]
            test_filename = row[1].split('/')[-1].replace('.py', '')
            test_name = row[2]
            fm_name = row[3]
            project_name_set.append(project_name)
            test_name_set.append(test_name)
            fm_name_set.append(fm_name)
            test_filename_set.append(test_filename)

            total_test_fm_pair=+1
            coverage_percentage_with_only_changed_lines_in_fm_set.append(row[4])
            coverage_percentage_with_changed_fm_set.append(row[5])
            coverage_percentage_without_changed_in_fm_set.append(row[6])
            tool_With_Static_Trace_set.append(row[7])
            #print(row)
            total_coverage_percentage_with_only_changed_lines_in_fm += float(row[4])
            total_coverage_percentage_with_changed_fm += float(row[5])
            total_coverage_percentage_without_changed_in_fm += float(row[6])
            total_tool_With_Static_Trace += float(row[7])

            if row[4] == "100":
                count_test_that_have_100_percentage_with_only_changed_lines_in_fm += 1

            if row[5] == "100":
                count_test_that_have_100_total_coverage_percentage_with_changed_fm += 1

            if row[6] == "100":
                count_test_that_have_100_total_coverage_percentage_without_changed_in_fm += 1

            if row[7] == "100":
                count_test_that_have_100_total_tool_With_Static_Trace += 1


median_coverage_percentage_with_only_changed_lines_in_fm = statistics.median(coverage_percentage_with_only_changed_lines_in_fm_set)
median_coverage_percentage_with_changed_fm = statistics.median(coverage_percentage_with_changed_fm_set)
median_coverage_percentage_without_changed_in_fm = statistics.median(coverage_percentage_without_changed_in_fm_set)
median_tool_With_Static_Trace = statistics.median(tool_With_Static_Trace_set)

avg_coverage_percentage_with_only_changed_lines_in_fm = total_coverage_percentage_with_only_changed_lines_in_fm/total_row
avg_coverage_percentage_with_changed_fm = total_coverage_percentage_with_changed_fm/total_row
avg_coverage_percentage_without_changed_in_fm = total_coverage_percentage_without_changed_in_fm/total_row
avg_tool_With_Static_Trace = total_tool_With_Static_Trace/total_row


with open('../data/def.tex', 'a') as f:
    for index in range(len(proj_module)):
        #print(proj_module[index])
        f.write("\\Def{" + str(project_name_set[index]) +"," +  str(test_filename_set[index]) +"," + str(test_name_set[index])  +"," +   str(fm_name_set[index])+ "_ID_CC" + "}{" +"TF" + str(proj_test_fm_set[index]) + "}\n")
        f.write("\\Def{" + str(project_name_set[index])  + "," + str(test_filename_set[index]) +"," +  str(test_name_set[index]) +"," +   str(fm_name_set[index])+ "_projname_CC" + "}{" + str(project_name_set[index]).replace('_', '\_') + "}\n")
        f.write("\\Def{" + str(project_name_set[index]) + "," +  str(test_filename_set[index]) +"," + str(test_name_set[index]) +"," +   str(fm_name_set[index])+ "_testname_CC" + "}{" + str(test_name_set[index]).replace('_', '\_') + "}\n")
        f.write("\\Def{" + str(project_name_set[index]) + "," +  str(test_filename_set[index]) +"," + str(test_name_set[index]) +"," +   str(fm_name_set[index])+ "_fmname_CC" + "}{" + str(fm_name_set[index]).replace('_', '\_') + "}\n")
        f.write("\\Def{" + str(project_name_set[index]) + "," +  str(test_filename_set[index]) +"," + str(test_name_set[index]) +"," +   str(fm_name_set[index])+ "_coverage_percentage_with_only_changed_lines_in_fm_CC" + "}{" + str(coverage_percentage_with_only_changed_lines_in_fm_set[index]).replace('_', '\_') + "}\n")
        f.write("\\Def{" + str(project_name_set[index]) + "," +  str(test_filename_set[index]) +"," + str(test_name_set[index]) +"," +   str(fm_name_set[index])+ "_coverage_percentage_with_changed_fm_CC" + "}{" + str(coverage_percentage_with_changed_fm_set[index]).replace('_', '\_') + "}\n")
        f.write("\\Def{" + str(project_name_set[index]) + "," +  str(test_filename_set[index]) +"," + str(test_name_set[index]) +"," +   str(fm_name_set[index])+ "_coverage_percentage_without_changed_in_fm_CC" + "}{" + str(coverage_percentage_without_changed_in_fm_set[index]).replace('_', '\_') + "}\n")
        f.write("\\Def{" + str(project_name_set[index]) + "," +   str(test_filename_set[index]) +"," +str(test_name_set[index]) +"," +   str(fm_name_set[index])+ "_tool_With_Static_Trace_CC" + "}{" + str(tool_With_Static_Trace_set[index]).replace('_', '\_') + "}\n")


    f.write("\\Def{" + "Total" + "_coverage_percentage_with_only_changed_lines_in_fm_CC" + "}{" + str(total_coverage_percentage_with_only_changed_lines_in_fm) + "}\n")
    f.write("\\Def{" + "Total" + "_coverage_percentage_with_changed_fm_CC" + "}{" + str(total_coverage_percentage_with_changed_fm) + "}\n")
    f.write("\\Def{" + "Total" + "_coverage_percentage_without_changed_in_fm_CC" + "}{" + str(total_coverage_percentage_without_changed_in_fm) + "}\n")
    f.write("\\Def{" + "Total" + "_tool-With-Static-Trace_CC" + "}{" + str(total_tool_With_Static_Trace) + "}\n")

    f.write("\\Def{" + "Median" + "_coverage_percentage_with_only_changed_lines_in_fm_CC" + "}{" + str(median_coverage_percentage_with_only_changed_lines_in_fm) + "}\n")
    f.write("\\Def{" + "Median" + "_coverage_percentage_with_changed_fm_CC" + "}{" + str(median_coverage_percentage_with_changed_fm) + "}\n")
    f.write("\\Def{" + "Median" + "_coverage_percentage_without_changed_in_fm_CC" + "}{" + str(median_coverage_percentage_without_changed_in_fm) + "}\n")
    f.write("\\Def{" + "Median" + "_tool-With-Static-Trace_CC" + "}{" + str(median_tool_With_Static_Trace) + "}\n")

    f.write("\\Def{" + "Avg" + "_coverage_percentage_with_only_changed_lines_in_fm_CC" + "}{" + str(avg_coverage_percentage_with_only_changed_lines_in_fm) + "}\n")
    f.write("\\Def{" + "Avg" + "_coverage_percentage_with_changed_fm_CC" + "}{" + str(avg_coverage_percentage_with_changed_fm) + "}\n")
    f.write("\\Def{" + "Avg" + "_coverage_percentage_without_changed_in_fm_CC" + "}{" + str(avg_coverage_percentage_without_changed_in_fm) + "}\n")
    f.write("\\Def{" + "Avg" + "_tool-With-Static-Trace_CC" + "}{" + str(avg_tool_With_Static_Trace) + "}\n")

    f.write("\\Def{" + "Total" + "_count_test_that_have_100_percentage_with_only_changed_lines_in_fm_CC" + "}{" + str(count_test_that_have_100_percentage_with_only_changed_lines_in_fm) + "}\n")
    f.write("\\Def{" + "Total" + "_count_test_that_have_100_total_coverage_percentage_with_changed_fm_CC" + "}{" + str(count_test_that_have_100_total_coverage_percentage_with_changed_fm) + "}\n")
    f.write("\\Def{" + "Total" + "_count_test_that_have_100_total_coverage_percentage_without_changed_fm_CC" + "}{" + str(count_test_that_have_100_total_coverage_percentage_without_changed_in_fm) + "}\n")
    f.write("\\Def{" + "Total" + "_count_test_that_have_100_total_tool_With_Static_Trace_CC" + "}{" + str(count_test_that_have_100_total_tool_With_Static_Trace) + "}\n")



==> scripts/generate_def-proj.py <==
import csv
import numpy as np
import sys
import pandas as pd
import statistics

#INPUT- ../raw-data/flakesync/FlakeSync-Updated-Result.csv

file_name_for_1st_part = sys.argv[1]
proj_set = []
project_name_set = []
commit_name_set = []
test_count_after_jaccard_set = []
test_count_for_af_set = []
test_count_for_cc_set = []

test_repair_count_for_af_using_static_trace_set = []
test_repair_count_for_af_using_dynamic_trace_set = []
test_repair_count_for_af_using_static_and_dynamic_trace_set = []
test_repair_count_for_af_using_na_trace_set = []

total_test_count_after_jaccard = 0
total_test_count_for_af = 0
total_test_count_for_cc = 0

total_test_repair_count_for_static_af = 0
total_test_repair_count_for_dynamic_af = 0
total_test_repair_count_for_static_and_dynamic_af = 0
total_test_repair_count_for_na_af = 0


total_row=0
proj_ID = 0
proj_module = []
with open(file_name_for_1st_part, 'r') as rf: 
    reader = csv.reader(rf, delimiter=',')
    for row in reader:
        if (row[0] != "proj_name"):
            total_row +=1
            proj_ID +=1
            proj_set.append(proj_ID)
            key=row[0]+','+row[1]
            proj_module.append(key)

            project_name_set.append(row[0])
            commit_name_set.append(row[1][:7])
            test_count_after_jaccard_set.append(row[2])
            test_count_for_af_set.append(row[3])
            test_count_for_cc_set.append(row[4])

            print(row)
            test_repair_count_for_af_using_static_trace_set.append(row[5])
            test_repair_count_for_af_using_dynamic_trace_set.append(row[6])
            test_repair_count_for_af_using_static_and_dynamic_trace_set.append(row[7])
            test_repair_count_for_af_using_na_trace_set.append(row[8])

            if row[2] != '':
                total_test_count_after_jaccard += int(row[2])

            if row[3] != '':
                total_test_count_for_af += int(row[3])

            if row[4] != '':
                total_test_count_for_cc += int(row[4])

            total_test_repair_count_for_static_af += int(row[5])
            total_test_repair_count_for_dynamic_af += int(row[6])
            total_test_repair_count_for_static_and_dynamic_af += int(row[7])
            total_test_repair_count_for_na_af += int(row[8])

with open('../data/def.tex', 'w') as f:
    print(len(proj_module))
    dash="-"
    for index in range(len(proj_module)):
        #print(proj_module[index])
        f.write("\\Def{" + str(project_name_set[index]) +"," +  str(commit_name_set[index]) + "_ID" + "}{" +"P" + str(proj_set[index]) + "}\n")
        f.write("\\Def{" + str(project_name_set[index])  + "," + str(commit_name_set[index]) + "_projname" + "}{" + str(project_name_set[index]).replace('_', '\_') + "}\n")
        f.write("\\Def{" + str(project_name_set[index]) + "," +  str(commit_name_set[index]) + "_sha" + "}{" + str(commit_name_set[index]).replace('_', '\_') + "}\n")
        f.write("\\Def{" + str(project_name_set[index]) + "," +  str(commit_name_set[index]) + "_test_count_after_jaccard" + "}{" + str(test_count_after_jaccard_set[index]).replace('_', '\_') + "}\n")
        f.write("\\Def{" + str(project_name_set[index]) + "," +  str(commit_name_set[index]) + "_test_count_for_af" + "}{" + str(test_count_for_af_set[index]).replace('_', '\_') + "}\n")
        f.write("\\Def{" + str(project_name_set[index]) + "," +  str(commit_name_set[index]) + "_test_count_for_cc_set" + "}{" + str(test_count_for_cc_set[index]).replace('_', '\_') + "}\n")

        f.write("\\Def{" + str(project_name_set[index]) + "," +  str(commit_name_set[index]) + "_test_repair_count_for_af_using_static_trace" + "}{" + str(test_repair_count_for_af_using_static_trace_set[index]).replace('_', '\_') + "}\n")
        f.write("\\Def{" + str(project_name_set[index]) + "," +  str(commit_name_set[index]) + "_test_repair_count_for_af_using_dynamic_trace" + "}{" + str(test_repair_count_for_af_using_dynamic_trace_set[index]).replace('_', '\_') + "}\n")
        f.write("\\Def{" + str(project_name_set[index]) + "," +  str(commit_name_set[index]) + "_repair_count_for_af_using_static_and_dynamic_trace" + "}{" + str(test_repair_count_for_af_using_static_and_dynamic_trace_set[index]).replace('_', '\_') + "}\n")
        f.write("\\Def{" + str(project_name_set[index]) + "," +  str(commit_name_set[index]) + "_repair_count_for_af_using_na_trace" + "}{" + str(test_repair_count_for_af_using_na_trace_set[index]).replace('_', '\_') + "}\n")

    f.write("\\Def{" + "Total" + "_test_count_after_jaccard" + "}{" + str(total_test_count_after_jaccard) + "}\n")
    f.write("\\Def{" + "Total" + "_test_count_for_af" + "}{" + str(total_test_count_for_af) + "}\n")
    f.write("\\Def{" + "Total" + "_test_repair_count_for_static_af" + "}{" + str(total_test_repair_count_for_static_af) + "}\n")
    f.write("\\Def{" + "Total" + "_test_repair_count_for_dynamic_af" + "}{" + str(total_test_repair_count_for_dynamic_af) + "}\n")
    f.write("\\Def{" + "Total" + "_test_repair_count_for_static_and_dynamic_af" + "}{" + str(total_test_repair_count_for_static_and_dynamic_af) + "}\n")
    f.write("\\Def{" + "Total" + "_test_repair_count_for_na_af" + "}{" + str(total_test_repair_count_for_na_af) + "}\n")
    f.write("\\Def{" + "Total" + "_test_count_for_cc" + "}{" + str(total_test_count_for_cc) + "}\n")



==> scripts/heatmap.py <==
import seaborn as sns
import numpy as np

import matplotlib.pyplot as plt

## Data
#data = np.array([
#    [217, 217, 219, 218],
#    [32, 37, 42, 39],
#    [25, 27, 30, 29],
#    [13, 14, 13, 13],
#    [13, 10, 7, 7],
#    [4, 2, 3, 3]
#])
#
#categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5']
#methods = ['Without-AnyTrace', 'With-Static-Trace', 'With-Dynamic-Trace', 'With-Both-Static-And-Dynamic-Trace']
#
## Create heatmap
#plt.figure(figsize=(8, 6))
#sns.heatmap(data, annot=True, cmap='Blues', xticklabels=methods, yticklabels=categories)
#plt.title('Heatmap for Tracing Methods Comparison')
#plt.show()
#

import seaborn as sns
import numpy as np
import matplotlib.pyplot as plt

# Data for Passed Tests
data_passed = np.array([
    [217, 217, 219, 218],
    [32, 37, 42, 39],
    [25, 27, 30, 29],
    [13, 14, 13, 13],
    [13, 10, 7, 7],
    [4, 2, 3, 3]
])
total_tests = 352
# Calculate remaining tests for the heatmap
def calculate_remaining_heatmap(data):
    remaining_data = []
    for row in data:
        cumulative = 0
        remaining_row = []
        for value in row:
            cumulative += value
            remaining_row.append(total_tests - cumulative)
        remaining_data.append(remaining_row)
    return np.array(remaining_data)

# Data for Remaining Tests
data_remaining = calculate_remaining_heatmap(data_passed)

categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5']
methods = ['Without-AnyTrace', 'With-Static-Trace', 'With-Dynamic-Trace', 'With-Both-Static-And-Dynamic-Trace']

# Create heatmap for passed tests
plt.figure(figsize=(12, 6))
plt.subplot(1, 2, 1)
sns.heatmap(data_passed, annot=True, cmap='Blues', xticklabels=methods, yticklabels=categories)
plt.title('Passed Tests')

# Create heatmap for remaining tests
plt.subplot(1, 2, 2)
sns.heatmap(data_remaining, annot=True, cmap='Reds', xticklabels=methods, yticklabels=categories)
plt.title('Remaining Tests')

plt.tight_layout()
plt.show()



==> scripts/make_af_table.py <==
import sys
import csv


def main(args):
    modules_file = args[1]  # Path to file with list of projects and modules; comma-separated list of project,module
    table_file = args[2]    # Path to file to write table in

    # Read in all the modules
    modules = []

    with open(modules_file,'r') as f:
        reader = csv.reader(f, delimiter=',')
        for row in reader:
            if row[0] == "slug":
                continue
            modules.append(row[0]+','+row[1][:7])

    with open(table_file, 'w') as out:
        # Write the header
        out.write('\\begin{table*}\n'
                  '\\centering\n'
                  '\\caption{\\ProjectTableCaption{}}\n'
                  '\\label{table:projects}\n'
                  '\\resizebox{\columnwidth}{!}{%\n'
                  '\\begin{tabular}{l|l|l|r|r|r}\n'
                  '\\toprule\n'
                  #' & & & & \\multicolumn{2}{c|}{Detected Flaky Tests} &  \\\\\n'
                  '\\multicolumn{1}{c|}{ID} & \\multicolumn{1}{c|}{Project} & \\multicolumn{1}{c|}{Sha} & \\multicolumn{3}{c}{Num. of Tests}   \\\\\n'
                  '& & & \\multicolumn{1}{c|}{Test-FM Pair} & \\multicolumn{1}{c|}{AF} & \\multicolumn{1}{c}{CC}  \\\\\n'
                  '\\midrule\n')

        # Iterate through projects and construct each row's macros
        for mod in modules:
            print("***mod=", mod)
            out.write(' \\Use{' + mod + '_ID} & \\Use{' + mod + '_projname}  & \\Use{' + mod + '_sha} & \\Use{' + mod + '_test_count_after_jaccard} & \\Use{' + mod + '_test_count_for_af} & \\Use{' + mod + '_test_count_for_cc_set} \\\\\n')

        # Write the footer
        out.write('\\midrule\n')
        #f.write("\\textbf{Overall} & & &"             "& \\textbf{\\Use{sha_key_num_gt_normal}}\\\\\n")
        #out.write('\\bottomrule\n'
         #         '\\end{tabular}\n'
          #        '\\end{table*}\n')
        
        #out.write("\\textbf{Total/} & & & & & & \\\\\n")
        out.write("\\textbf{Total} & & & \\textbf{\\Use{Total_test_count_after_jaccard}} & \\textbf{\\Use{Total_test_count_for_af}} & \\textbf{\\Use{Total_test_count_for_cc}} \\\\\n")
        out.write("\\bottomrule\n"
                "\\end{tabular}\n"
                "}\n"
                "\\end{table*}\n")

if __name__ == '__main__':
    main(sys.argv)


==> scripts/make_project_table.py <==
import sys
import csv


def main(args):
    modules_file = args[1]  # Path to file with list of projects and modules; comma-separated list of project,module
    table_file = args[2]    # Path to file to write table in

    # Read in all the modules
    modules = []

    with open(modules_file,'r') as f:
        reader = csv.reader(f, delimiter=',')
        for row in reader:
            if row[0] == "slug":
                continue
            modules.append(row[0]+','+row[1][:7])

    with open(table_file, 'w') as out:
        # Write the header
        out.write('\\begin{table*}\n'
                  '\\centering\n'
                  '\\caption{\\ProjectTableCaption{}}\n'
                  '\\label{table:projects}\n'
                  '\\resizebox{\columnwidth}{!}{%\n'
                  '\\begin{tabular}{l|l|l|r|r|r|r|r|r|r}\n'
                  '\\toprule\n'
                  #' & & & & \\multicolumn{2}{c|}{Detected Flaky Tests} &  \\\\\n'
                  '\\multicolumn{1}{c|}{ID} & \\multicolumn{1}{c|}{Project} & \\multicolumn{1}{c|}{Sha} & \\multicolumn{3}{c|}{Num. of Tests} & \\multicolumn{4}{c}{Num. of Repaired Tests}  \\\\\n'
                  '& & & \\multicolumn{1}{c|}{Test-FM Pair} & \\multicolumn{1}{c|}{AF} & \\multicolumn{1}{c}{CC} & \\multicolumn{1}{c|}{W. S.} & \\multicolumn{1}{c|}{W. D.} & \\multicolumn{1}{c}{W. S+D} & \\multicolumn{1}{c}{W/O. Trace} \\\\\n'
                  '\\midrule\n')

        # Iterate through projects and construct each row's macros
        for mod in modules:
            print("***mod=", mod)
            out.write(' \\Use{' + mod + '_ID} & \\Use{' + mod + '_projname}  & \\Use{' + mod + '_sha} & \\Use{' + mod + '_test_count_after_jaccard} & \\Use{' + mod + '_test_count_for_af} & \\Use{' + mod + '_test_count_for_cc_set} & \\Use{' + mod + '_test_repair_count_for_af_using_static_trace} & \\Use{' + mod + '_test_repair_count_for_af_using_dynamic_trace} & \\Use{' + mod + '_repair_count_for_af_using_static_and_dynamic_trace} & \\Use{' + mod + '_repair_count_for_af_using_na_trace}\\\\\n')

        # Write the footer
        out.write('\\midrule\n')
        #f.write("\\textbf{Overall} & & &"             "& \\textbf{\\Use{sha_key_num_gt_normal}}\\\\\n")
        #out.write('\\bottomrule\n'
         #         '\\end{tabular}\n'
          #        '\\end{table*}\n')
        
        #out.write("\\textbf{Total/} & & & & & & \\\\\n")
        out.write("\\textbf{Total} & & & \\textbf{\\Use{Total_test_count_after_jaccard}} & \\textbf{\\Use{Total_test_count_for_af}} & \\textbf{\\Use{Total_test_count_for_cc}} & \\textbf{\\Use{Total_test_repair_count_for_static_af}} & \\textbf{\\Use{Total_test_repair_count_for_dynamic_af}} & \\textbf{\\Use{Total_test_repair_count_for_static_and_dynamic_af}} & \\textbf{\\Use{Total_test_repair_count_for_na_af}} \\\\\n")
        out.write("\\bottomrule\n"
                "\\end{tabular}\n"
                "}\n"
                "\\end{table*}\n")

if __name__ == '__main__':
    main(sys.argv)


==> scripts/parse_tbl.py <==
import pandas as pd
file_path = '~/Downloads/Paper-Table-AF.csv'

# Load the CSV file into a DataFrame
df = pd.read_csv(file_path)

# Function to count 'test_pass' in specific columns grouped by project
def count_test_pass_per_project(df, columns):
    # Filtering the columns of interest
    df_filtered = df[['proj_name'] + columns]
    
    # Initialize an empty dictionary to store the results
    test_pass_count = {}
    
    # Group by project name and count the occurrences of 'test_pass' in each column
    for column in columns:
        test_pass_count[column] = df_filtered.groupby('proj_name')[column].apply(lambda x: (x == 'test_pass').sum())
    
    # Create a DataFrame to show the results
    result_df = pd.DataFrame(test_pass_count)
    return result_df

# Specify the columns B, C, and E (assuming they correspond to certain columns)
columns_to_check = ['Static-test_pass/fail', 'Dynamic-test_pass/fail', 'Static-Dynamic_test_pass/fail', 'NO-Trace-test_pass/fail']

# Call the function and display the result
result = count_test_pass_per_project(df, columns_to_check)
result.to_csv("X.csv")
#print(result)


==> scripts/rq1_chart.py <==
import numpy as np
import matplotlib.pyplot as plt

# Data
categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5']
without_trace = [217, 32, 25, 13, 13, 4]
with_static_trace = [217, 37, 27, 14, 10, 2]
with_dynamic_trace = [219, 42, 30, 13, 7, 3]
with_both_traces = [218, 39, 29, 13, 7, 3]

# Calculate cumulative repaired tests for the line chart
def cumulative_tests(passed_tests):
    cumulative = []
    total = 0
    for i in passed_tests:
        total += i
        cumulative.append(total)
    return cumulative

# Calculate cumulative tests for each trace
cumulative_without_trace = cumulative_tests(without_trace)
cumulative_static_trace = cumulative_tests(with_static_trace)
cumulative_dynamic_trace = cumulative_tests(with_dynamic_trace)
cumulative_both_traces = cumulative_tests(with_both_traces)

# Create the line chart
fig, ax = plt.subplots(figsize=(12, 7))

# Plot each cumulative data set as a line chart with contrasting colors and different markers
ax.plot(categories, cumulative_without_trace, label='Without-AnyTrace', marker='o', linestyle='-', linewidth=3, color='blue', markersize=8)  # Solid line with circle marker
ax.plot(categories, cumulative_static_trace, label='With-Static-Trace', marker='*', linestyle='--', linewidth=3, color='green', markersize=8)  # Dashed line with star marker
ax.plot(categories, cumulative_dynamic_trace, label='With-Dynamic-Trace', marker='x', linestyle='-.', linewidth=3, color='red', markersize=12)  # Dash-dot line with x marker
ax.plot(categories, cumulative_both_traces, label='With-Both-Traces', marker='s', linestyle=':', linewidth=3, color='purple', markersize=6)  # Dotted line with square marker
fontsize=32
# Add labels and titles with larger fonts
ax.set_xlabel('Pass Categories', fontsize=fontsize)
ax.set_ylabel('Cumulative Repaired Tests', fontsize=fontsize)
ax.set_title('Cumulative Line Chart of Repaired Tests (Contrasting Colors)', fontsize=fontsize)

# Increase tick label font size
ax.tick_params(axis='both', which='major', labelsize=fontsize)

# Set x-axis tick labels with larger fonts
ax.set_xticks(np.arange(len(categories)))
ax.set_xticklabels(categories, fontsize=fontsize)

# Adjust legends to be at the top-left side
ax.legend(loc='upper left', bbox_to_anchor=(0, 1), fontsize=fontsize)

plt.tight_layout()
plt.show()


# Data With Changed FM not the diff
categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5']
without_trace = [201, 29, 22, 20, 15, 8]
with_static_trace = [204, 34, 25, 17, 9, 6]
with_dynamic_trace = [203, 39, 28, 16, 8, 7]
with_both_traces = [198, 33, 26, 12, 7, 4]

# Calculate cumulative repaired tests for the line chart
def cumulative_tests(passed_tests):
    cumulative = []
    total = 0
    for i in passed_tests:
        total += i
        cumulative.append(total)
    return cumulative

# Calculate cumulative tests for each trace
cumulative_without_trace = cumulative_tests(without_trace)
cumulative_static_trace = cumulative_tests(with_static_trace)
cumulative_dynamic_trace = cumulative_tests(with_dynamic_trace)
cumulative_both_traces = cumulative_tests(with_both_traces)

# Create the line chart
fig, ax = plt.subplots(figsize=(12, 7))

# Plot each cumulative data set as a line chart with contrasting colors and different markers
ax.plot(categories, cumulative_without_trace, label='Without-AnyTrace', marker='o', linestyle='-', linewidth=3, color='blue', markersize=8)  # Solid line with circle marker
ax.plot(categories, cumulative_static_trace, label='With-Static-Trace', marker='*', linestyle='--', linewidth=3, color='green', markersize=8)  # Dashed line with star marker
ax.plot(categories, cumulative_dynamic_trace, label='With-Dynamic-Trace', marker='x', linestyle='-.', linewidth=3, color='red', markersize=12)  # Dash-dot line with x marker
ax.plot(categories, cumulative_both_traces, label='With-Both-Traces', marker='s', linestyle=':', linewidth=3, color='purple', markersize=6)  # Dotted line with square marker

# Add labels and titles with larger fonts
ax.set_xlabel('Pass Categories', fontsize=fontsize)
ax.set_ylabel('Cumulative Repaired Tests', fontsize=fontsize)
ax.set_title('Cumulative Line Chart of Repaired Tests (Contrasting Colors)', fontsize=fontsize)

# Increase tick label font size
ax.tick_params(axis='both', which='major', labelsize=fontsize)

# Set x-axis tick labels with larger fonts
ax.set_xticks(np.arange(len(categories)))
ax.set_xticklabels(categories, fontsize=fontsize)

# Adjust legends to be at the top-left side
ax.legend(loc='upper left', bbox_to_anchor=(0, 1), fontsize=fontsize)

plt.tight_layout()
plt.show()






#import numpy as np
#import matplotlib.pyplot as plt
#import seaborn as sns
#
## Use Seaborn's color palette for lighter, more soothing colors
#sns.set_palette('pastel')
#fontsize = 26
#
## Data
#categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5']
#without_trace = [217, 32, 25, 13, 13, 4]
#with_static_trace = [217, 37, 27, 14, 10, 2]
#with_dynamic_trace = [219, 42, 30, 13, 7, 3]
#with_both_traces = [218, 39, 29, 13, 7, 3]
#
## Calculate cumulative repaired tests for the line chart
#def cumulative_tests(passed_tests):
#    cumulative = []
#    total = 0
#    for i in passed_tests:
#        total += i
#        cumulative.append(total)
#    return cumulative
#
## Calculate cumulative tests for each trace
#cumulative_without_trace = cumulative_tests(without_trace)
#cumulative_static_trace = cumulative_tests(with_static_trace)
#cumulative_dynamic_trace = cumulative_tests(with_dynamic_trace)
#cumulative_both_traces = cumulative_tests(with_both_traces)
#
## Create the line chart
#fig, ax = plt.subplots(figsize=(12, 7))
#
## Plot each cumulative data set as a line chart with different line styles (patterns) and markers
#ax.plot(categories, cumulative_without_trace, label='Without-AnyTrace', marker='o', linestyle='-', linewidth=2)  # Solid line with circle marker
#ax.plot(categories, cumulative_static_trace, label='With-Static-Trace', marker='*', linestyle='--', linewidth=2)  # Dashed line with star marker
#ax.plot(categories, cumulative_dynamic_trace, label='With-Dynamic-Trace', marker='x', linestyle='-.', linewidth=2)  # Dash-dot line with x marker
#ax.plot(categories, cumulative_both_traces, label='With-Both-Traces', marker='s', linestyle=':', linewidth=2)  # Dotted line with square marker
#
## Add labels and titles with larger fonts
#ax.set_xlabel('Pass Categories', fontsize=fontsize)
#ax.set_ylabel('Cumulative Repaired Tests', fontsize=fontsize)
#ax.set_title('Cumulative Line Chart of Repaired Tests (Markers and Line Patterns)', fontsize=fontsize)
#
## Increase tick label font size
#ax.tick_params(axis='both', which='major', labelsize=fontsize)
#
## Set x-axis tick labels with larger fonts
#ax.set_xticks(np.arange(len(categories)))
#ax.set_xticklabels(categories, fontsize=fontsize)
#
## Adjust legends to be at the top-left side
#ax.legend(loc='upper left', bbox_to_anchor=(0, 1), fontsize=20)
#
#plt.tight_layout()
#plt.show()
#
### Modified code to add counts on top of each column
##import numpy as np
##import matplotlib.pyplot as plt
##import seaborn as sns
##
### Use Seaborn's color palette for lighter, more soothing colors
##sns.set_palette('pastel')
##fontsize = 26
##
### Data
##categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5']
##without_trace = [217, 32, 25, 13, 13, 4]
##with_static_trace = [217, 37, 27, 14, 10, 2]
##with_dynamic_trace = [219, 42, 30, 13, 7, 3]
##with_both_traces = [218, 39, 29, 13, 7, 3]
##
### Calculate cumulative repaired tests for the line chart
##def cumulative_tests(passed_tests):
##    cumulative = []
##    total = 0
##    for i in passed_tests:
##        total += i
##        cumulative.append(total)
##    return cumulative
##
### Calculate cumulative tests for each trace
##cumulative_without_trace = cumulative_tests(without_trace)
##cumulative_static_trace = cumulative_tests(with_static_trace)
##cumulative_dynamic_trace = cumulative_tests(with_dynamic_trace)
##cumulative_both_traces = cumulative_tests(with_both_traces)
##
### Create the line chart
##fig, ax = plt.subplots(figsize=(12, 7))
##
### Plot each cumulative data set as a line chart
##ax.plot(categories, cumulative_without_trace, label='Without-AnyTrace', marker='o', color=sns.color_palette("pastel")[0], linestyle='-', linewidth=2)
##ax.plot(categories, cumulative_static_trace, label='With-Static-Trace', marker='o', color=sns.color_palette("pastel")[1], linestyle='-', linewidth=2)
##ax.plot(categories, cumulative_dynamic_trace, label='With-Dynamic-Trace', marker='o', color=sns.color_palette("pastel")[2], linestyle='-', linewidth=2)
##ax.plot(categories, cumulative_both_traces, label='With-Both-Traces', marker='o', color=sns.color_palette("pastel")[3], linestyle='-', linewidth=2)
##
### Add labels and titles with larger fonts
##ax.set_xlabel('Pass Categories', fontsize=fontsize)
##ax.set_ylabel('Cumulative Repaired Tests', fontsize=fontsize)
##ax.set_title('Cumulative Line Chart of Repaired Tests (Soothing Colors)', fontsize=fontsize)
##
### Increase tick label font size
##ax.tick_params(axis='both', which='major', labelsize=fontsize)
##
### Set x-axis tick labels with larger fonts
##ax.set_xticks(np.arange(len(categories)))
##ax.set_xticklabels(categories, fontsize=fontsize)
##
### Adjust legends to be at the top-left side
##ax.legend(loc='upper left', bbox_to_anchor=(0, 1), fontsize=20)
##
##plt.tight_layout()
##plt.show()
##
##
##
###
###import numpy as np
###import matplotlib.pyplot as plt
###import seaborn as sns
###
#### Use Seaborn's color palette for lighter, more soothing colors
###sns.set_palette('pastel')
###fontsize = 26
###
#### Data
###total_tests = 352
###categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5']
###without_trace = [217, 32, 25, 13, 13, 4]
###with_static_trace = [217, 37, 27, 14, 10, 2]
###with_dynamic_trace = [219, 42, 30, 13, 7, 3]
###with_both_traces = [218, 39, 29, 13, 7, 3]
###
#### Calculate cumulative repaired tests for the bar chart
###def cumulative_tests(passed_tests):
###    cumulative = []
###    total = 0
###    for i in passed_tests:
###        total += i
###        cumulative.append(total)
###    return cumulative
###
#### Calculate cumulative tests for each trace
###cumulative_without_trace = cumulative_tests(without_trace)
###cumulative_static_trace = cumulative_tests(with_static_trace)
###cumulative_dynamic_trace = cumulative_tests(with_dynamic_trace)
###cumulative_both_traces = cumulative_tests(with_both_traces)
###
#### Create the plot
###x = np.arange(len(categories))  # label locations
###width = 0.2  # width of the bars
###
###fig, ax = plt.subplots(figsize=(12, 7))
###
#### Soothing pastel colors for the bars
###bars1 = ax.bar(x - 1.5*width, cumulative_without_trace, width, label='Without-AnyTrace', color=sns.color_palette("pastel")[0], hatch='/')
###bars2 = ax.bar(x - 0.5*width, cumulative_static_trace, width, label='With-Static-Trace', color=sns.color_palette("pastel")[1], hatch='\\')
###bars3 = ax.bar(x + 0.5*width, cumulative_dynamic_trace, width, label='With-Dynamic-Trace', color=sns.color_palette("pastel")[2], hatch='|')
###bars4 = ax.bar(x + 1.5*width, cumulative_both_traces, width, label='With-Both-Traces', color=sns.color_palette("pastel")[3], hatch='-')
###
#### Add count labels on top of each column
###def add_counts(bars):
###    for bar in bars:
###        height = bar.get_height()
###        ax.annotate(f'{height:.0f}',  # No decimals for counts
###                    xy=(bar.get_x() + bar.get_width() / 2, height),
###                    xytext=(0, 3),  # Offset text slightly above the bar
###                    textcoords="offset points",
###                    ha='center', va='bottom', fontsize=18)
###
#### Add counts to all bars
###add_counts(bars1)
###add_counts(bars2)
###add_counts(bars3)
###add_counts(bars4)
###
#### Add labels and titles with larger fonts
###ax.set_xlabel('Pass Categories', fontsize=fontsize)
###ax.set_ylabel('Cumulative Repaired Tests', fontsize=fontsize)
###ax.set_title('Cumulative Bar Chart of Repaired Tests (Soothing Colors)', fontsize=fontsize)
###
#### Increase tick label font size
###ax.tick_params(axis='both', which='major', labelsize=fontsize)
###
#### Set x-axis tick labels with larger fonts
###ax.set_xticks(x)
###ax.set_xticklabels(categories, fontsize=fontsize)
###
#### Adjust legends to be at the top-left side
###ax.legend(loc='upper left', bbox_to_anchor=(0, 1), fontsize=20)
###
###plt.tight_layout()
###plt.show()
###
####import numpy as np
####import matplotlib.pyplot as plt
####import seaborn as sns
####
##### Use Seaborn's color palette for lighter, more soothing colors
####sns.set_palette('pastel')
####fontsize = 26
####
##### Data
####total_tests = 352
####categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5']
####without_trace = [217, 32, 25, 13, 13, 4]
####with_static_trace = [217, 37, 27, 14, 10, 2]
####with_dynamic_trace = [219, 42, 30, 13, 7, 3]
####with_both_traces = [218, 39, 29, 13, 7, 3]
####
##### Calculate cumulative repaired tests for the bar chart
####def cumulative_tests(passed_tests):
####    cumulative = []
####    total = 0
####    for i in passed_tests:
####        total += i
####        cumulative.append(total)
####    return cumulative
####
##### Calculate cumulative tests for each trace
####cumulative_without_trace = cumulative_tests(without_trace)
####cumulative_static_trace = cumulative_tests(with_static_trace)
####cumulative_dynamic_trace = cumulative_tests(with_dynamic_trace)
####cumulative_both_traces = cumulative_tests(with_both_traces)
####
##### Create the plot
####x = np.arange(len(categories))  # label locations
####width = 0.2  # width of the bars
####
####fig, ax = plt.subplots(figsize=(12, 7))
####
##### Soothing pastel colors for the bars
####ax.bar(x - 1.5*width, cumulative_without_trace, width, label='Without-AnyTrace', color=sns.color_palette("pastel")[0], hatch='/')
####ax.bar(x - 0.5*width, cumulative_static_trace, width, label='With-Static-Trace', color=sns.color_palette("pastel")[1], hatch='\\')
####ax.bar(x + 0.5*width, cumulative_dynamic_trace, width, label='With-Dynamic-Trace', color=sns.color_palette("pastel")[2], hatch='|')
####ax.bar(x + 1.5*width, cumulative_both_traces, width, label='With-Both-Traces', color=sns.color_palette("pastel")[3], hatch='-')
####
##### Add labels and titles with larger fonts
####ax.set_xlabel('Pass Categories', fontsize=fontsize)
####ax.set_ylabel('Cumulative Repaired Tests', fontsize=fontsize)
####ax.set_title('Cumulative Bar Chart of Repaired Tests (Soothing Colors)', fontsize=fontsize)
####
##### Increase tick label font size
####ax.tick_params(axis='both', which='major', labelsize=fontsize)
####
##### Set x-axis tick labels with larger fonts
####ax.set_xticks(x)
####ax.set_xticklabels(categories, fontsize=fontsize)
####
##### Adjust legends to be at the top-left side
####ax.legend(loc='upper left', bbox_to_anchor=(0, 1), fontsize=20)
####
####plt.tight_layout()
####plt.show()
###
###
####import numpy as np
####import matplotlib.pyplot as plt
####import seaborn as sns
####
##### Use Seaborn's color palette for lighter, more soothing colors
####sns.set_palette('pastel')
####fontsize = 26
####
##### Data
####total_tests = 352
####categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5']
####without_trace = [217, 32, 25, 13, 13, 4]
####with_static_trace = [217, 37, 27, 14, 10, 2]
####with_dynamic_trace = [219, 42, 30, 13, 7, 3]
####with_both_traces = [218, 39, 29, 13, 7, 3]
####
##### Calculate cumulative repaired tests for the bar chart
####def cumulative_tests(passed_tests):
####    cumulative = []
####    total = 0
####    for i in passed_tests:
####        total += i
####        cumulative.append(total)
####    return cumulative
####
##### Calculate cumulative tests for each trace
####cumulative_without_trace = cumulative_tests(without_trace)
####cumulative_static_trace = cumulative_tests(with_static_trace)
####cumulative_dynamic_trace = cumulative_tests(with_dynamic_trace)
####cumulative_both_traces = cumulative_tests(with_both_traces)
####
##### Create the plot
####x = np.arange(len(categories))  # label locations
####width = 0.2  # width of the bars
####
####fig, ax = plt.subplots(figsize=(12, 7))
####
##### Soothing pastel colors for the bars
####ax.bar(x - 1.5*width, cumulative_without_trace, width, label='Without-AnyTrace', color=sns.color_palette("pastel")[0], hatch='/')
####ax.bar(x - 0.5*width, cumulative_static_trace, width, label='With-Static-Trace', color=sns.color_palette("pastel")[1], hatch='\\')
####ax.bar(x + 0.5*width, cumulative_dynamic_trace, width, label='With-Dynamic-Trace', color=sns.color_palette("pastel")[2], hatch='|')
####ax.bar(x + 1.5*width, cumulative_both_traces, width, label='With-Both-Traces', color=sns.color_palette("pastel")[3], hatch='-')
####
##### Add labels and titles with larger fonts
####ax.set_xlabel('Pass Categories', fontsize=fontsize)
####ax.set_ylabel('Cumulative Repaired Tests', fontsize=fontsize)
####ax.set_title('Cumulative Bar Chart of Repaired Tests (Soothing Colors)', fontsize=fontsize)
####
##### Increase tick label font size
####ax.tick_params(axis='both', which='major', labelsize=fontsize)
####
##### Set x-axis tick labels with larger fonts
####ax.set_xticks(x)
####ax.set_xticklabels(categories, fontsize=fontsize)
####
##### Adjust legends to be on the right side but within the figure
####ax.legend(loc='upper right', bbox_to_anchor=(1, 1), fontsize=fontsize)
####
####plt.tight_layout()
####plt.show()
####
###
####import numpy as np
####import matplotlib.pyplot as plt
####import seaborn as sns
####
##### Use Seaborn's color palette for lighter, more soothing colors
####sns.set_palette('pastel')
####fontsize = 26
##### Data
####total_tests = 352
####categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5']
####without_trace = [217, 32, 25, 13, 13, 4]
####with_static_trace = [217, 37, 27, 14, 10, 2]
####with_dynamic_trace = [219, 42, 30, 13, 7, 3]
####with_both_traces = [218, 39, 29, 13, 7, 3]
####
##### Calculate remaining tests
####def calculate_remaining(passed_tests):
####    remaining_tests = []
####    cumulative_passed = 0
####    for i in passed_tests:
####        cumulative_passed += i
####        remaining = total_tests - cumulative_passed
####        remaining_tests.append(remaining)
####    return remaining_tests
####
##### Calculate remaining tests for each trace
####remaining_without_trace = calculate_remaining(without_trace)
####remaining_static_trace = calculate_remaining(with_static_trace)
####remaining_dynamic_trace = calculate_remaining(with_dynamic_trace)
####remaining_both_traces = calculate_remaining(with_both_traces)
####
##### Create the plot
####x = np.arange(len(categories))  # label locations
####width = 0.2  # width of the bars
####
####fig, ax = plt.subplots(figsize=(12, 7))
####
##### Soothing pastel colors for the bars
####ax.bar(x - 1.5*width, without_trace, width, label='Without-AnyTrace', color=sns.color_palette("pastel")[0], hatch='/')
####ax.bar(x - 0.5*width, with_static_trace, width, label='With-Static-Trace', color=sns.color_palette("pastel")[1], hatch='\\')
####ax.bar(x + 0.5*width, with_dynamic_trace, width, label='With-Dynamic-Trace', color=sns.color_palette("pastel")[2], hatch='|')
####ax.bar(x + 1.5*width, with_both_traces, width, label='With-Both-Traces', color=sns.color_palette("pastel")[3], hatch='-')
####
##### Plot remaining tests as line graph on the same chart with lighter line styles
####ax2 = ax.twinx()
####ax2.plot(categories, remaining_without_trace, color='lightblue', marker='o', linestyle='--', label='Remaining-Without-Trace')
####ax2.plot(categories, remaining_static_trace, color='lightgreen', marker='o', linestyle='-.', label='Remaining-With-Static-Trace')
####ax2.plot(categories, remaining_dynamic_trace, color='lightcoral', marker='o', linestyle=':', label='Remaining-With-Dynamic-Trace')
####ax2.plot(categories, remaining_both_traces, color='lightsalmon', marker='o', linestyle='-', label='Remaining-With-Both-Traces')
####
##### Add labels and titles with larger fonts
####ax.set_xlabel('Pass Categories', fontsize=fontsize)
####ax.set_ylabel('Number of Repaired Tests', fontsize=fontsize)
####ax2.set_ylabel('Remaining Tests', fontsize=fontsize)
####ax.set_title('Grouped Bar Chart with Remaining Tests (Soothing Colors)', fontsize=fontsize)
####
##### Increase tick label font size
####ax.tick_params(axis='both', which='major', labelsize=fontsize)
####ax2.tick_params(axis='both', which='major', labelsize=fontsize)
####
##### Set x-axis tick labels with larger fonts
####ax.set_xticks(x)
####ax.set_xticklabels(categories, fontsize=fontsize)
####
##### Adjust legends to be on the right side but within the figure
##### Main bar chart legend on the right
####ax.legend(loc='upper right', bbox_to_anchor=(1, 1), fontsize=fontsize)
####
##### Remaining tests line chart legend below the first one, but still on the right side
####ax2.legend(loc='upper right', bbox_to_anchor=(1, 0.75), fontsize=fontsize)
####
####plt.tight_layout()
####plt.show()
####


==> scripts/rq1_chart_open_source_model.py <==
import numpy as np
import matplotlib.pyplot as plt

# Data
categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5']
without_trace = [217, 32, 25, 13, 13, 4]
with_static_trace = [217, 37, 27, 14, 10, 2]
with_dynamic_trace = [219, 42, 30, 13, 7, 3]
with_both_traces = [218, 39, 29, 13, 7, 3]

# Calculate cumulative repaired tests for the line chart
def cumulative_tests(passed_tests):
    cumulative = []
    total = 0
    for i in passed_tests:
        total += i
        cumulative.append(total)
    return cumulative

# Calculate cumulative tests for each trace
cumulative_without_trace = cumulative_tests(without_trace)
cumulative_static_trace = cumulative_tests(with_static_trace)
cumulative_dynamic_trace = cumulative_tests(with_dynamic_trace)
cumulative_both_traces = cumulative_tests(with_both_traces)

# Create the line chart
fig, ax = plt.subplots(figsize=(12, 7))

# Plot each cumulative data set as a line chart with contrasting colors and different markers
ax.plot(categories, cumulative_without_trace, label='Without-AnyTrace', marker='o', linestyle='-', linewidth=3, color='blue', markersize=8)  # Solid line with circle marker
ax.plot(categories, cumulative_static_trace, label='With-Static-Trace', marker='*', linestyle='--', linewidth=3, color='green', markersize=8)  # Dashed line with star marker
ax.plot(categories, cumulative_dynamic_trace, label='With-Dynamic-Trace', marker='x', linestyle='-.', linewidth=3, color='red', markersize=12)  # Dash-dot line with x marker
ax.plot(categories, cumulative_both_traces, label='With-Both-Traces', marker='s', linestyle=':', linewidth=3, color='purple', markersize=6)  # Dotted line with square marker
fontsize=32
# Add labels and titles with larger fonts
ax.set_xlabel('Pass Categories', fontsize=fontsize)
ax.set_ylabel('Cumulative Repaired Tests', fontsize=fontsize)
ax.set_title('Cumulative Line Chart of Repaired Tests (Contrasting Colors)', fontsize=fontsize)

# Increase tick label font size
ax.tick_params(axis='both', which='major', labelsize=fontsize)

# Set x-axis tick labels with larger fonts
ax.set_xticks(np.arange(len(categories)))
ax.set_xticklabels(categories, fontsize=fontsize)

# Adjust legends to be at the top-left side
ax.legend(loc='upper left', bbox_to_anchor=(0, 1), fontsize=fontsize)

plt.tight_layout()
plt.show()


# Data With Changed FM not the diff
categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5']
without_trace = [201, 29, 22, 20, 15, 8]
with_static_trace = [204, 34, 25, 17, 9, 6]
with_dynamic_trace = [203, 39, 28, 16, 8, 7]
with_both_traces = [198, 33, 26, 12, 7, 4]

# Calculate cumulative repaired tests for the line chart
def cumulative_tests(passed_tests):
    cumulative = []
    total = 0
    for i in passed_tests:
        total += i
        cumulative.append(total)
    return cumulative

# Calculate cumulative tests for each trace
cumulative_without_trace = cumulative_tests(without_trace)
cumulative_static_trace = cumulative_tests(with_static_trace)
cumulative_dynamic_trace = cumulative_tests(with_dynamic_trace)
cumulative_both_traces = cumulative_tests(with_both_traces)

# Create the line chart
fig, ax = plt.subplots(figsize=(12, 7))

# Plot each cumulative data set as a line chart with contrasting colors and different markers
ax.plot(categories, cumulative_without_trace, label='Without-AnyTrace', marker='o', linestyle='-', linewidth=3, color='blue', markersize=8)  # Solid line with circle marker
ax.plot(categories, cumulative_static_trace, label='With-Static-Trace', marker='*', linestyle='--', linewidth=3, color='green', markersize=8)  # Dashed line with star marker
ax.plot(categories, cumulative_dynamic_trace, label='With-Dynamic-Trace', marker='x', linestyle='-.', linewidth=3, color='red', markersize=12)  # Dash-dot line with x marker
ax.plot(categories, cumulative_both_traces, label='With-Both-Traces', marker='s', linestyle=':', linewidth=3, color='purple', markersize=6)  # Dotted line with square marker

# Add labels and titles with larger fonts
ax.set_xlabel('Pass Categories', fontsize=fontsize)
ax.set_ylabel('Cumulative Repaired Tests', fontsize=fontsize)
ax.set_title('Cumulative Line Chart of Repaired Tests (Contrasting Colors)', fontsize=fontsize)

# Increase tick label font size
ax.tick_params(axis='both', which='major', labelsize=fontsize)

# Set x-axis tick labels with larger fonts
ax.set_xticks(np.arange(len(categories)))
ax.set_xticklabels(categories, fontsize=fontsize)

# Adjust legends to be at the top-left side
ax.legend(loc='upper left', bbox_to_anchor=(0, 1), fontsize=fontsize)

plt.tight_layout()
plt.show()






#import numpy as np
#import matplotlib.pyplot as plt
#import seaborn as sns
#
## Use Seaborn's color palette for lighter, more soothing colors
#sns.set_palette('pastel')
#fontsize = 26
#
## Data
#categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5']
#without_trace = [217, 32, 25, 13, 13, 4]
#with_static_trace = [217, 37, 27, 14, 10, 2]
#with_dynamic_trace = [219, 42, 30, 13, 7, 3]
#with_both_traces = [218, 39, 29, 13, 7, 3]
#
## Calculate cumulative repaired tests for the line chart
#def cumulative_tests(passed_tests):
#    cumulative = []
#    total = 0
#    for i in passed_tests:
#        total += i
#        cumulative.append(total)
#    return cumulative
#
## Calculate cumulative tests for each trace
#cumulative_without_trace = cumulative_tests(without_trace)
#cumulative_static_trace = cumulative_tests(with_static_trace)
#cumulative_dynamic_trace = cumulative_tests(with_dynamic_trace)
#cumulative_both_traces = cumulative_tests(with_both_traces)
#
## Create the line chart
#fig, ax = plt.subplots(figsize=(12, 7))
#
## Plot each cumulative data set as a line chart with different line styles (patterns) and markers
#ax.plot(categories, cumulative_without_trace, label='Without-AnyTrace', marker='o', linestyle='-', linewidth=2)  # Solid line with circle marker
#ax.plot(categories, cumulative_static_trace, label='With-Static-Trace', marker='*', linestyle='--', linewidth=2)  # Dashed line with star marker
#ax.plot(categories, cumulative_dynamic_trace, label='With-Dynamic-Trace', marker='x', linestyle='-.', linewidth=2)  # Dash-dot line with x marker
#ax.plot(categories, cumulative_both_traces, label='With-Both-Traces', marker='s', linestyle=':', linewidth=2)  # Dotted line with square marker
#
## Add labels and titles with larger fonts
#ax.set_xlabel('Pass Categories', fontsize=fontsize)
#ax.set_ylabel('Cumulative Repaired Tests', fontsize=fontsize)
#ax.set_title('Cumulative Line Chart of Repaired Tests (Markers and Line Patterns)', fontsize=fontsize)
#
## Increase tick label font size
#ax.tick_params(axis='both', which='major', labelsize=fontsize)
#
## Set x-axis tick labels with larger fonts
#ax.set_xticks(np.arange(len(categories)))
#ax.set_xticklabels(categories, fontsize=fontsize)
#
## Adjust legends to be at the top-left side
#ax.legend(loc='upper left', bbox_to_anchor=(0, 1), fontsize=20)
#
#plt.tight_layout()
#plt.show()
#
### Modified code to add counts on top of each column
##import numpy as np
##import matplotlib.pyplot as plt
##import seaborn as sns
##
### Use Seaborn's color palette for lighter, more soothing colors
##sns.set_palette('pastel')
##fontsize = 26
##
### Data
##categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5']
##without_trace = [217, 32, 25, 13, 13, 4]
##with_static_trace = [217, 37, 27, 14, 10, 2]
##with_dynamic_trace = [219, 42, 30, 13, 7, 3]
##with_both_traces = [218, 39, 29, 13, 7, 3]
##
### Calculate cumulative repaired tests for the line chart
##def cumulative_tests(passed_tests):
##    cumulative = []
##    total = 0
##    for i in passed_tests:
##        total += i
##        cumulative.append(total)
##    return cumulative
##
### Calculate cumulative tests for each trace
##cumulative_without_trace = cumulative_tests(without_trace)
##cumulative_static_trace = cumulative_tests(with_static_trace)
##cumulative_dynamic_trace = cumulative_tests(with_dynamic_trace)
##cumulative_both_traces = cumulative_tests(with_both_traces)
##
### Create the line chart
##fig, ax = plt.subplots(figsize=(12, 7))
##
### Plot each cumulative data set as a line chart
##ax.plot(categories, cumulative_without_trace, label='Without-AnyTrace', marker='o', color=sns.color_palette("pastel")[0], linestyle='-', linewidth=2)
##ax.plot(categories, cumulative_static_trace, label='With-Static-Trace', marker='o', color=sns.color_palette("pastel")[1], linestyle='-', linewidth=2)
##ax.plot(categories, cumulative_dynamic_trace, label='With-Dynamic-Trace', marker='o', color=sns.color_palette("pastel")[2], linestyle='-', linewidth=2)
##ax.plot(categories, cumulative_both_traces, label='With-Both-Traces', marker='o', color=sns.color_palette("pastel")[3], linestyle='-', linewidth=2)
##
### Add labels and titles with larger fonts
##ax.set_xlabel('Pass Categories', fontsize=fontsize)
##ax.set_ylabel('Cumulative Repaired Tests', fontsize=fontsize)
##ax.set_title('Cumulative Line Chart of Repaired Tests (Soothing Colors)', fontsize=fontsize)
##
### Increase tick label font size
##ax.tick_params(axis='both', which='major', labelsize=fontsize)
##
### Set x-axis tick labels with larger fonts
##ax.set_xticks(np.arange(len(categories)))
##ax.set_xticklabels(categories, fontsize=fontsize)
##
### Adjust legends to be at the top-left side
##ax.legend(loc='upper left', bbox_to_anchor=(0, 1), fontsize=20)
##
##plt.tight_layout()
##plt.show()
##
##
##
###
###import numpy as np
###import matplotlib.pyplot as plt
###import seaborn as sns
###
#### Use Seaborn's color palette for lighter, more soothing colors
###sns.set_palette('pastel')
###fontsize = 26
###
#### Data
###total_tests = 352
###categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5']
###without_trace = [217, 32, 25, 13, 13, 4]
###with_static_trace = [217, 37, 27, 14, 10, 2]
###with_dynamic_trace = [219, 42, 30, 13, 7, 3]
###with_both_traces = [218, 39, 29, 13, 7, 3]
###
#### Calculate cumulative repaired tests for the bar chart
###def cumulative_tests(passed_tests):
###    cumulative = []
###    total = 0
###    for i in passed_tests:
###        total += i
###        cumulative.append(total)
###    return cumulative
###
#### Calculate cumulative tests for each trace
###cumulative_without_trace = cumulative_tests(without_trace)
###cumulative_static_trace = cumulative_tests(with_static_trace)
###cumulative_dynamic_trace = cumulative_tests(with_dynamic_trace)
###cumulative_both_traces = cumulative_tests(with_both_traces)
###
#### Create the plot
###x = np.arange(len(categories))  # label locations
###width = 0.2  # width of the bars
###
###fig, ax = plt.subplots(figsize=(12, 7))
###
#### Soothing pastel colors for the bars
###bars1 = ax.bar(x - 1.5*width, cumulative_without_trace, width, label='Without-AnyTrace', color=sns.color_palette("pastel")[0], hatch='/')
###bars2 = ax.bar(x - 0.5*width, cumulative_static_trace, width, label='With-Static-Trace', color=sns.color_palette("pastel")[1], hatch='\\')
###bars3 = ax.bar(x + 0.5*width, cumulative_dynamic_trace, width, label='With-Dynamic-Trace', color=sns.color_palette("pastel")[2], hatch='|')
###bars4 = ax.bar(x + 1.5*width, cumulative_both_traces, width, label='With-Both-Traces', color=sns.color_palette("pastel")[3], hatch='-')
###
#### Add count labels on top of each column
###def add_counts(bars):
###    for bar in bars:
###        height = bar.get_height()
###        ax.annotate(f'{height:.0f}',  # No decimals for counts
###                    xy=(bar.get_x() + bar.get_width() / 2, height),
###                    xytext=(0, 3),  # Offset text slightly above the bar
###                    textcoords="offset points",
###                    ha='center', va='bottom', fontsize=18)
###
#### Add counts to all bars
###add_counts(bars1)
###add_counts(bars2)
###add_counts(bars3)
###add_counts(bars4)
###
#### Add labels and titles with larger fonts
###ax.set_xlabel('Pass Categories', fontsize=fontsize)
###ax.set_ylabel('Cumulative Repaired Tests', fontsize=fontsize)
###ax.set_title('Cumulative Bar Chart of Repaired Tests (Soothing Colors)', fontsize=fontsize)
###
#### Increase tick label font size
###ax.tick_params(axis='both', which='major', labelsize=fontsize)
###
#### Set x-axis tick labels with larger fonts
###ax.set_xticks(x)
###ax.set_xticklabels(categories, fontsize=fontsize)
###
#### Adjust legends to be at the top-left side
###ax.legend(loc='upper left', bbox_to_anchor=(0, 1), fontsize=20)
###
###plt.tight_layout()
###plt.show()
###
####import numpy as np
####import matplotlib.pyplot as plt
####import seaborn as sns
####
##### Use Seaborn's color palette for lighter, more soothing colors
####sns.set_palette('pastel')
####fontsize = 26
####
##### Data
####total_tests = 352
####categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5']
####without_trace = [217, 32, 25, 13, 13, 4]
####with_static_trace = [217, 37, 27, 14, 10, 2]
####with_dynamic_trace = [219, 42, 30, 13, 7, 3]
####with_both_traces = [218, 39, 29, 13, 7, 3]
####
##### Calculate cumulative repaired tests for the bar chart
####def cumulative_tests(passed_tests):
####    cumulative = []
####    total = 0
####    for i in passed_tests:
####        total += i
####        cumulative.append(total)
####    return cumulative
####
##### Calculate cumulative tests for each trace
####cumulative_without_trace = cumulative_tests(without_trace)
####cumulative_static_trace = cumulative_tests(with_static_trace)
####cumulative_dynamic_trace = cumulative_tests(with_dynamic_trace)
####cumulative_both_traces = cumulative_tests(with_both_traces)
####
##### Create the plot
####x = np.arange(len(categories))  # label locations
####width = 0.2  # width of the bars
####
####fig, ax = plt.subplots(figsize=(12, 7))
####
##### Soothing pastel colors for the bars
####ax.bar(x - 1.5*width, cumulative_without_trace, width, label='Without-AnyTrace', color=sns.color_palette("pastel")[0], hatch='/')
####ax.bar(x - 0.5*width, cumulative_static_trace, width, label='With-Static-Trace', color=sns.color_palette("pastel")[1], hatch='\\')
####ax.bar(x + 0.5*width, cumulative_dynamic_trace, width, label='With-Dynamic-Trace', color=sns.color_palette("pastel")[2], hatch='|')
####ax.bar(x + 1.5*width, cumulative_both_traces, width, label='With-Both-Traces', color=sns.color_palette("pastel")[3], hatch='-')
####
##### Add labels and titles with larger fonts
####ax.set_xlabel('Pass Categories', fontsize=fontsize)
####ax.set_ylabel('Cumulative Repaired Tests', fontsize=fontsize)
####ax.set_title('Cumulative Bar Chart of Repaired Tests (Soothing Colors)', fontsize=fontsize)
####
##### Increase tick label font size
####ax.tick_params(axis='both', which='major', labelsize=fontsize)
####
##### Set x-axis tick labels with larger fonts
####ax.set_xticks(x)
####ax.set_xticklabels(categories, fontsize=fontsize)
####
##### Adjust legends to be at the top-left side
####ax.legend(loc='upper left', bbox_to_anchor=(0, 1), fontsize=20)
####
####plt.tight_layout()
####plt.show()
###
###
####import numpy as np
####import matplotlib.pyplot as plt
####import seaborn as sns
####
##### Use Seaborn's color palette for lighter, more soothing colors
####sns.set_palette('pastel')
####fontsize = 26
####
##### Data
####total_tests = 352
####categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5']
####without_trace = [217, 32, 25, 13, 13, 4]
####with_static_trace = [217, 37, 27, 14, 10, 2]
####with_dynamic_trace = [219, 42, 30, 13, 7, 3]
####with_both_traces = [218, 39, 29, 13, 7, 3]
####
##### Calculate cumulative repaired tests for the bar chart
####def cumulative_tests(passed_tests):
####    cumulative = []
####    total = 0
####    for i in passed_tests:
####        total += i
####        cumulative.append(total)
####    return cumulative
####
##### Calculate cumulative tests for each trace
####cumulative_without_trace = cumulative_tests(without_trace)
####cumulative_static_trace = cumulative_tests(with_static_trace)
####cumulative_dynamic_trace = cumulative_tests(with_dynamic_trace)
####cumulative_both_traces = cumulative_tests(with_both_traces)
####
##### Create the plot
####x = np.arange(len(categories))  # label locations
####width = 0.2  # width of the bars
####
####fig, ax = plt.subplots(figsize=(12, 7))
####
##### Soothing pastel colors for the bars
####ax.bar(x - 1.5*width, cumulative_without_trace, width, label='Without-AnyTrace', color=sns.color_palette("pastel")[0], hatch='/')
####ax.bar(x - 0.5*width, cumulative_static_trace, width, label='With-Static-Trace', color=sns.color_palette("pastel")[1], hatch='\\')
####ax.bar(x + 0.5*width, cumulative_dynamic_trace, width, label='With-Dynamic-Trace', color=sns.color_palette("pastel")[2], hatch='|')
####ax.bar(x + 1.5*width, cumulative_both_traces, width, label='With-Both-Traces', color=sns.color_palette("pastel")[3], hatch='-')
####
##### Add labels and titles with larger fonts
####ax.set_xlabel('Pass Categories', fontsize=fontsize)
####ax.set_ylabel('Cumulative Repaired Tests', fontsize=fontsize)
####ax.set_title('Cumulative Bar Chart of Repaired Tests (Soothing Colors)', fontsize=fontsize)
####
##### Increase tick label font size
####ax.tick_params(axis='both', which='major', labelsize=fontsize)
####
##### Set x-axis tick labels with larger fonts
####ax.set_xticks(x)
####ax.set_xticklabels(categories, fontsize=fontsize)
####
##### Adjust legends to be on the right side but within the figure
####ax.legend(loc='upper right', bbox_to_anchor=(1, 1), fontsize=fontsize)
####
####plt.tight_layout()
####plt.show()
####
###
####import numpy as np
####import matplotlib.pyplot as plt
####import seaborn as sns
####
##### Use Seaborn's color palette for lighter, more soothing colors
####sns.set_palette('pastel')
####fontsize = 26
##### Data
####total_tests = 352
####categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5']
####without_trace = [217, 32, 25, 13, 13, 4]
####with_static_trace = [217, 37, 27, 14, 10, 2]
####with_dynamic_trace = [219, 42, 30, 13, 7, 3]
####with_both_traces = [218, 39, 29, 13, 7, 3]
####
##### Calculate remaining tests
####def calculate_remaining(passed_tests):
####    remaining_tests = []
####    cumulative_passed = 0
####    for i in passed_tests:
####        cumulative_passed += i
####        remaining = total_tests - cumulative_passed
####        remaining_tests.append(remaining)
####    return remaining_tests
####
##### Calculate remaining tests for each trace
####remaining_without_trace = calculate_remaining(without_trace)
####remaining_static_trace = calculate_remaining(with_static_trace)
####remaining_dynamic_trace = calculate_remaining(with_dynamic_trace)
####remaining_both_traces = calculate_remaining(with_both_traces)
####
##### Create the plot
####x = np.arange(len(categories))  # label locations
####width = 0.2  # width of the bars
####
####fig, ax = plt.subplots(figsize=(12, 7))
####
##### Soothing pastel colors for the bars
####ax.bar(x - 1.5*width, without_trace, width, label='Without-AnyTrace', color=sns.color_palette("pastel")[0], hatch='/')
####ax.bar(x - 0.5*width, with_static_trace, width, label='With-Static-Trace', color=sns.color_palette("pastel")[1], hatch='\\')
####ax.bar(x + 0.5*width, with_dynamic_trace, width, label='With-Dynamic-Trace', color=sns.color_palette("pastel")[2], hatch='|')
####ax.bar(x + 1.5*width, with_both_traces, width, label='With-Both-Traces', color=sns.color_palette("pastel")[3], hatch='-')
####
##### Plot remaining tests as line graph on the same chart with lighter line styles
####ax2 = ax.twinx()
####ax2.plot(categories, remaining_without_trace, color='lightblue', marker='o', linestyle='--', label='Remaining-Without-Trace')
####ax2.plot(categories, remaining_static_trace, color='lightgreen', marker='o', linestyle='-.', label='Remaining-With-Static-Trace')
####ax2.plot(categories, remaining_dynamic_trace, color='lightcoral', marker='o', linestyle=':', label='Remaining-With-Dynamic-Trace')
####ax2.plot(categories, remaining_both_traces, color='lightsalmon', marker='o', linestyle='-', label='Remaining-With-Both-Traces')
####
##### Add labels and titles with larger fonts
####ax.set_xlabel('Pass Categories', fontsize=fontsize)
####ax.set_ylabel('Number of Repaired Tests', fontsize=fontsize)
####ax2.set_ylabel('Remaining Tests', fontsize=fontsize)
####ax.set_title('Grouped Bar Chart with Remaining Tests (Soothing Colors)', fontsize=fontsize)
####
##### Increase tick label font size
####ax.tick_params(axis='both', which='major', labelsize=fontsize)
####ax2.tick_params(axis='both', which='major', labelsize=fontsize)
####
##### Set x-axis tick labels with larger fonts
####ax.set_xticks(x)
####ax.set_xticklabels(categories, fontsize=fontsize)
####
##### Adjust legends to be on the right side but within the figure
##### Main bar chart legend on the right
####ax.legend(loc='upper right', bbox_to_anchor=(1, 1), fontsize=fontsize)
####
##### Remaining tests line chart legend below the first one, but still on the right side
####ax2.legend(loc='upper right', bbox_to_anchor=(1, 0.75), fontsize=fontsize)
####
####plt.tight_layout()
####plt.show()
####


==> scripts/runAll.sh <==
python3 generate_def-proj.py data/Projects_Tests.csv
python3 make_project_table.py data/Projects_Tests.csv ../tables/project_table.tex
#exit
python3 generate_def-CC.py data/Result_of_CC_with_slice_with_prompt.csv

#python3 coverage_distribution_plot.py data/Result_of_CC_with_slice_with_prompt.csv

python3 generate_def-AF.py  data/Result_AF_Refine_with_slices_at_feedback.csv
#python3 generate_af_table.py data/Result_AF_Refine_with_slices_at_feedback.csv ../tables/af_table.tex


==> scripts/runtime.py <==
import matplotlib.pyplot as plt
import numpy as np

# Data
#labels = ['Tool-S.', 'Tool-D.', 'Tool-S+D', 'Tool-NA']
#refinement_times = [125.49, 129.92, 180.51, 112.221]
#generation_times = [260.73, 290.56, 311.45, 187.21]
#
## Set position of bars on X axis
#x = np.arange(len(labels))
#width = 0.30  # Width of the bars
#
## Create figure and axes
#fig, ax = plt.subplots(figsize=(10, 6))
#fontsize = 32
## Bars for Test-Refinement with texture (hatch pattern: /)
#bars1 = ax.bar(x - width/2, refinement_times, width, label='Test-Refinement (Sec)', color='#FFA07A', hatch='/')
#
## Bars for Test-Generation with texture (hatch pattern: \)
#bars2 = ax.bar(x + width/2, generation_times, width, label='Test-Generation (Sec)', color='#87CEEB', hatch='*')
#
## Add labels, title, and legend
#ax.set_ylabel('Time (Sec)', fontsize=26)
#ax.set_title('Test-Refinement and Test-Generation Times (with Textures)', fontsize=26)
#ax.set_xticks(x)
#ax.set_xticklabels(labels, rotation=0, ha='right', fontsize=26)
#ax.legend()
#
## Add gridlines for better readability
#ax.grid(True, axis='y', linestyle='--', alpha=0.7)
#
## Add value labels on top of each bar
#def add_value_labels(bars):
#    for bar in bars:
#        height = bar.get_height()
#        ax.annotate(f'{height:.2f}', xy=(bar.get_x() + bar.get_width() / 2, height),
#                    xytext=(0, 3),  # Offset the label by 3 points above the bar
#                    textcoords="offset points", ha='center', va='bottom', fontsize=26)
#
#add_value_labels(bars1)
#add_value_labels(bars2)
#
## Show the plot
#plt.tight_layout()
#plt.show()
#
import matplotlib.pyplot as plt
import numpy as np

# Data
labels = ['Tool-S.', 'Tool-D.', 'Tool-S+D', 'Tool-NA']
refinement_times = [125.49, 129.92, 141.51, 112.221]
generation_times = [180.73, 191.56, 201.62, 167.21]

# Set position of bars on X axis
x = np.arange(len(labels))
width = 0.30  # Width of the bars

# Create figure and axes
fig, ax = plt.subplots(figsize=(10, 6))
fontsize = 32

# Bars for Test-Refinement with texture (hatch pattern: /)
bars1 = ax.bar(x - width/2, refinement_times, width, label='Fixing Test Failure', color='#FFA07A', hatch='/')

# Bars for Test-Generation with texture (hatch pattern: \)
bars2 = ax.bar(x + width/2, generation_times, width, label='Improving Code-Coverage', color='#87CEEB', hatch='*')

# Add labels, title, and legend
ax.set_ylabel('Time (Sec)', fontsize=26)
ax.set_title('Test-Refinement and Test-Generation Times (with Textures)', fontsize=26)
ax.set_xticks(x)
ax.set_xticklabels(labels, rotation=0, ha='right', fontsize=26)

# Adjust the legend font size
ax.legend(loc='upper right', fontsize=22)  # Set the font size of the legend

# Adjust y-tick font size
ax.tick_params(axis='y', which='major', labelsize=26)  # Increase y-tick label font size

# Add gridlines for better readability
ax.grid(True, axis='y', linestyle='--', alpha=0.7)

# Add value labels on top of each bar
def add_value_labels(bars):
    for bar in bars:
        height = bar.get_height()
        ax.annotate(f'{height:.2f}', xy=(bar.get_x() + bar.get_width() / 2, height),
                    xytext=(0, 3),  # Offset the label by 3 points above the bar
                    textcoords="offset points", ha='center', va='bottom', fontsize=26)

add_value_labels(bars1)
add_value_labels(bars2)

# Show the plot
plt.tight_layout()
plt.show()



==> scripts/runtime_box_plot_to_show_cot.py <==
import numpy as np
import matplotlib.pyplot as plt

import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns

# Use Seaborn's color palette for lighter, more soothing colors
sns.set_palette('pastel')
fontsize = 18

# Data for test generation
categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5', 'Pass@6', 'Pass@7', 'Pass@8', 'Pass@9', 'Pass@10']
without_trace = [91, 14, 7, 15, 6, 8, 23, 5, 27, 15, 158]
with_static_trace = [93, 37, 17, 15, 19, 11, 9, 5, 10, 4, 149]
with_dynamic_trace = [90, 35, 18, 8, 16, 13, 19, 5, 6, 7, 152]
with_both_traces = [88, 34, 23, 16, 10, 12, 8, 7, 9, 6, 156]

# Create the plot
x = np.arange(len(categories))  # label locations
width = 0.2  # width of the bars

fig, ax = plt.subplots(figsize=(14, 8))

# Lighter, soothing colors with patterns
bars1 = ax.bar(x - 1.5*width, without_trace, width, label='Without-AnyTrace', color=sns.color_palette("pastel")[0], hatch='/')
bars2 = ax.bar(x - 0.5*width, with_static_trace, width, label='With-Static-Trace', color=sns.color_palette("pastel")[1], hatch='\\')
bars3 = ax.bar(x + 0.5*width, with_dynamic_trace, width, label='With-Dynamic-Trace', color=sns.color_palette("pastel")[2], hatch='|')
bars4 = ax.bar(x + 1.5*width, with_both_traces, width, label='With-Both-Traces', color=sns.color_palette("pastel")[3], hatch='-')

# Add count labels on top of each column
def add_counts(bars):
    for bar in bars:
        height = bar.get_height()
        ax.annotate(f'{height:.0f}',  # No decimals for counts
                    xy=(bar.get_x() + bar.get_width() / 2, height),
                    xytext=(0, 3),  # Offset text slightly above the bar
                    textcoords="offset points",
                    ha='center', va='bottom', fontsize=18)

# Add counts to all bars
add_counts(bars1)
add_counts(bars2)
add_counts(bars3)
add_counts(bars4)

# Add labels and titles with larger fonts
ax.set_xlabel('Chain of Thought (COT) count', fontsize=18)
ax.set_ylabel('Number of Tests', fontsize=fontsize)
#ax.set_title('Grouped Bar Chart of Feedback Counts for Test Refinement (with Patterns)', fontsize=fontsize)

# Increase tick label font size
ax.tick_params(axis='both', which='major', labelsize=18)

# Set x-axis tick labels with larger fonts
ax.set_xticks(x)
ax.set_xticklabels(categories, fontsize=fontsize)

# Adjust legends to be at the top-left side
ax.legend(loc='upper left', bbox_to_anchor=(0, 1), fontsize=14)

plt.tight_layout()
plt.show()
#plt.savefig('CC.png')


#exit()

# Data; For test-repair AF
categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5']
without_trace = [217, 32, 25, 13, 13, 52]
with_static_trace = [217, 37, 27, 14, 10, 47]
with_dynamic_trace = [219, 42, 30, 13, 7, 41]
with_both_traces = [218, 39, 29, 13, 7, 46]

# Create figure and axes
fig, ax = plt.subplots(figsize=(14, 8))

# Set bar width
width = 0.2
x = np.arange(len(categories))

# Define hatch patterns for each trace type
hatch_patterns = ['/', '\\', 'x', '*']

# Create grouped bar chart with patterns
bars1 = ax.bar(x - 1.5*width, without_trace, width, label='Without-AnyTrace', color='skyblue', hatch=hatch_patterns[0])
bars2 = ax.bar(x - 0.5*width, with_static_trace, width, label='With-Static-Trace', color='lightgreen', hatch=hatch_patterns[1])
bars3 = ax.bar(x + 0.5*width, with_dynamic_trace, width, label='With-Dynamic-Trace', color='lightcoral', hatch=hatch_patterns[2])
bars4 = ax.bar(x + 1.5*width, with_both_traces, width, label='With-Both-Traces', color='lightpink', hatch=hatch_patterns[3])

# Function to add counts on top of the bars
def add_counts(bars):
    for bar in bars:
        height = bar.get_height()
        ax.annotate(f'{height}',  # Display number as is
                    xy=(bar.get_x() + bar.get_width() / 2, height),
                    xytext=(0, 3),  # Offset text slightly above the bar
                    textcoords="offset points",
                    ha='center', va='bottom', fontsize=12)

# Add counts to all bars
add_counts(bars1)
add_counts(bars2)
add_counts(bars3)
add_counts(bars4)

# Add labels and title
ax.set_xlabel('Chain of Thought (COT) count', fontsize=26)
ax.set_ylabel('Number of Tests', fontsize=26)
#ax.set_title('Grouped Bar Chart of Feedback Counts for Test Refinement (with Patterns)', fontsize=18)

# Set x-ticks and labels
ax.set_xticks(x)
ax.set_xticklabels(categories, fontsize=26)

# Set tick parameters for x and y ticks
ax.tick_params(axis='x', labelsize=26)  # x-tick font size
ax.tick_params(axis='y', labelsize=26)  # y-tick font size

# Display legend at the top left corner
ax.legend(loc='upper right', fontsize=20)

plt.tight_layout()
#plt.show()
plt.savefig('AF.png')
#
### Let's generate a grouped bar chart to visualize the data
##
##import numpy as np
##import matplotlib.pyplot as plt
##
### Data
##categories = ['Pass@0', 'Pass@1', 'Pass@2', 'Pass@3', 'Pass@4', 'Pass@5']
##without_trace = [217, 32, 25, 13, 13, 52]
##with_static_trace = [217, 37, 27, 14, 10, 47]
##with_dynamic_trace = [219, 42, 30, 13, 7, 41]
##with_both_traces = [218, 39, 29, 13, 7, 46]
##
### Create figure and axes
##fig, ax = plt.subplots(figsize=(12, 7))
##
### Set bar width
##width = 0.2
##
### Set positions for bars
##x = np.arange(len(categories))
##
### Create grouped bar chart
##bars1 = ax.bar(x - 1.5*width, without_trace, width, label='Without-AnyTrace', color='skyblue')
##bars2 = ax.bar(x - 0.5*width, with_static_trace, width, label='With-Static-Trace', color='lightgreen')
##bars3 = ax.bar(x + 0.5*width, with_dynamic_trace, width, label='With-Dynamic-Trace', color='lightcoral')
##bars4 = ax.bar(x + 1.5*width, with_both_traces, width, label='With-Both-Traces', color='lightpink')
##
### Add labels and title
##ax.set_xlabel('Pass Categories', fontsize=14)
##ax.set_ylabel('Number of Tests', fontsize=14)
##ax.set_title('Grouped Bar Chart of Feedback Counts for Test Refinement', fontsize=16)
##
### Set x-ticks and labels
##ax.set_xticks(x)
##ax.set_xticklabels(categories, fontsize=12)
##
### Display legend
##ax.legend(loc='upper right', fontsize=12)
##
### Display the plot
##plt.tight_layout()
##plt.show()
##
###import matplotlib.pyplot as plt
###
#### Data for the box plot
###data = {
###    'Without-AnyTrace': [217, 32, 25, 13, 13, 52],
###    'With-Static-Trace': [217, 37, 27, 14, 10, 47],
###    'With-Dynamic-Trace': [219, 42, 30, 13, 7, 41],
###    'With-Both-Traces': [218, 39, 29, 13, 7, 46]
###}
###
#### Create the box plot
###fig, ax = plt.subplots(figsize=(10, 6))
###
#### Box plot for each of the test refinement categories
###ax.boxplot(data.values(), patch_artist=True, 
###           boxprops=dict(facecolor='lightblue', color='blue'),
###           medianprops=dict(color='red'),
###           whiskerprops=dict(color='black'),
###           capprops=dict(color='black'))
###
#### Set x-ticks and labels
###ax.set_xticks(range(1, len(data) + 1))
###ax.set_xticklabels(data.keys(), fontsize=14)
###
#### Set title and labels
###ax.set_title('Box Plot for Feedback Counts Needed for Test Refinement', fontsize=16)
###ax.set_ylabel('Number of Tests', fontsize=14)
###
#### Show the plot
###plt.tight_layout()
###plt.show()
###
####import matplotlib.pyplot as plt
####
##### Data for the box plot
####data = {
####    'Pass@0': [217, 217, 219, 218],
####    'Pass@1': [32, 37, 42, 39],
####    'Pass@2': [25, 27, 30, 29],
####    'Pass@3': [13, 14, 13, 13],
####    'Pass@4': [13, 10, 7, 7],
####    'Pass@5': [52, 47, 41, 46]
####}
####
##### Create the box plot
####fig, ax = plt.subplots(figsize=(10, 6))
####
##### Box plot for each of the feedback categories
####ax.boxplot(data.values(), patch_artist=True, 
####           boxprops=dict(facecolor='lightblue', color='blue'),
####           medianprops=dict(color='red'),
####           whiskerprops=dict(color='black'),
####           capprops=dict(color='black'))
####
##### Set x-ticks and labels
####ax.set_xticks(range(1, len(data) + 1))
####ax.set_xticklabels(data.keys(), fontsize=14)
####
##### Set title and labels
####ax.set_title('Box Plot for Test Refinement (Number of Feedbacks)', fontsize=16)
####ax.set_ylabel('Number of Tests', fontsize=14)
####
##### Show the plot
####plt.tight_layout()
####plt.show()
####
#####import matplotlib.pyplot as plt
#####
###### Data for the box plot
#####data = {
#####    'Without-AnyTrace': [217, 32, 25, 13, 13, 52],
#####    'With-Static-Trace': [217, 37, 27, 14, 10, 47],
#####    'With-Dynamic-Trace': [219, 42, 30, 13, 7, 41],
#####    'With-Both-Static-And-Dynamic-Trace': [218, 39, 29, 13, 7, 46]
#####}
#####
###### Create the box plot
#####fig, ax = plt.subplots(figsize=(10, 6))
#####
###### Box plot for each of the columns
#####ax.boxplot(data.values(), patch_artist=True, 
#####           boxprops=dict(facecolor='lightblue', color='blue'),
#####           medianprops=dict(color='red'),
#####           whiskerprops=dict(color='black'),
#####           capprops=dict(color='black'))
#####
###### Set x-ticks and labels
#####ax.set_xticks(range(1, len(data) + 1))
#####ax.set_xticklabels(data.keys(), fontsize=14)
#####
###### Set title and labels
#####ax.set_title('Box Plot for Feedbacks Needed for Tests (Test Refinement)', fontsize=16)
#####ax.set_ylabel('Number of Feedbacks', fontsize=14)
#####
###### Show the plot
#####plt.tight_layout()
#####plt.show()
#####


==> scripts/test_repair_using_llama3.py <==
import time
import torch
from transformers import AutoTokenizer, AutoModelForCausalLM
from huggingface_hub import login
import sys
from utils import deep_seek_coder_model_define, codellama_7b_instruct_model_define, codellama_7b_instruct_model_define
import pandas as pd
import os
import numpy as np
import json
import re
from sklearn.metrics import confusion_matrix, classification_report
from prompt_engineering import generate_prompt_with_static_slices_for_test_repair_that_was_failed, collect_static_slice_prompt, generate_prompt_with_dynamic_traces_for_test_repair_that_was_failed, generate_prompt_without_any_slice_for_test_repair_that_was_failed_for_open_source_model, generate_prompt_without_slice_that_had_less_cc, generate_prompt_with_dynamic_trace_that_had_less_cc, generate_prompt_with_static_slice_that_had_less_cc
from access_in_llama import Llama3, BedrockClientWithAutoRefresh

from modify_python_file import hack_into_sut, hack_into_test
from change_curation_helper import get_function_code, check_llm_response, run_test, parse_test_log, extract_failure_reasons, fail_to_get_changed_fm, read_log_file, fail_to_refine_test
from parse_git_change import collect_git_diff
import csv
from torch.cuda.amp import autocast
import gc

#login(token="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")
login(token="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")

timeStart = time.time()

def read_csv_to_dict(csv_file_path):
    with open(csv_file_path, newline='') as csvfile:
        reader = csv.DictReader(csvfile)
        data = [row for row in reader]
    return data

def generate_open_source_model_output(model, input_ids, attention_mask, tokenizer, model_name_arg):
    if model_name_arg == "deep_seek_coder":
        with torch.no_grad():  # Avoid storing gradients during inference
            outputs = model.generate(
                input_ids=input_ids,
                attention_mask=attention_mask,
                max_new_tokens=2048, 
                do_sample=False, 
                top_k=50, 
                top_p=0.95, 
                temperature=0.8,
                num_return_sequences=1, 
                pad_token_id=tokenizer.pad_token_id,  # Set pad_token_id explicitly
                eos_token_id=tokenizer.eos_token_id )
    elif model_name_arg == "codellama":
        with torch.no_grad():  # Avoid storing gradients during inference
            outputs = model.generate(
                input_ids=input_ids,
                attention_mask=attention_mask,
                max_new_tokens=2048, 
                do_sample=False, 
                top_k=50, 
                num_return_sequences=1, 
                pad_token_id=tokenizer.pad_token_id,  # Set pad_token_id explicitly
                eos_token_id=tokenizer.eos_token_id
            )
    return outputs

def extract_open_source_model_output(system_definition, prompt, model, device, tokenizer, cot_count, row_index, model_name_arg):
    messages = []
    model.eval() 
    if model_name_arg == "deep_seek_coder":
        if cot_count == 0:
            messages = [
                {"role": "system", "content": system_definition},
                {"role": "user", "content": prompt}
            ]
        else:
            messages = [{"role": "user", "content": prompt}] 
        input_texts = [msg["content"] for msg in messages]  # Extract 'content' part
        print("**** message to model=",input_texts)
        inputs = tokenizer(input_texts, return_tensors="pt", padding=True, truncation=True).to(model.device)
    elif model_name_arg == "codellama":
        if cot_count == 0:
            messages = system_definition + prompt
        else:
            messages = prompt #[{"role": "user", "content": prompt}]
        
        input_texts = messages #[msg["content"] for msg in messages]  # Extract 'content' part
        inputs = tokenizer(input_texts, return_tensors="pt").to(model.device)

    #print("**** message to model=",input_texts)
    #inputs = tokenizer(input_texts, return_tensors="pt").to(model.device)
    # Calculate the total number of tokens in input_texts
    total_input_tokens = sum([len(tokenizer.encode(text)) for text in input_texts])
    input_ids = inputs["input_ids"]
    print('***input_ids.shape=',input_ids.shape)
    if input_ids.shape[1] > 2048:
        return "", True
    attention_mask = inputs["attention_mask"]

    outputs = generate_open_source_model_output(model, input_ids, attention_mask, tokenizer, model_name_arg) # this function is responsible for generating the model's output

    decoded_outputs = [tokenizer.decode(output, skip_special_tokens=True) for output in outputs]
    decoded_output_token_sizes = [len(tokenizer.encode(decoded_output)) for decoded_output in decoded_outputs]
    print("cot_count=",cot_count,",Total tokens in input_texts:", total_input_tokens, ",row_index=", row_index)
    print('Len of decoded_outputs=', decoded_output_token_sizes)
    cleaned_code = ""
    for i, output in enumerate(decoded_outputs):
        print(f"**** Output {i+1}: {output}")    
        # Remove system_definition and prompt from the output if they're present
        if system_definition in output:
            output = output.replace(system_definition, "").strip()
        if prompt in output:
            output = output.replace(prompt, "").strip()

        # Extract Python code block
        match = re.search(r'```python(.*?)```', output, re.DOTALL)
        if match:
            cleaned_code = match.group(1).strip()
            #print(f"Python Block {i+1}:\n{cleaned_code}\n")
        else:
            print(f"No Python code block found in Output {i+1}")
    # Clear GPU memory after each iteration to avoid memory accumulation
    torch.cuda.empty_cache()
    gc.collect() 
    # Delete tensors explicitly to free memory
    del inputs, input_ids, attention_mask, outputs, decoded_outputs
    if model_name_arg == "deep_seek_coder" and total_input_tokens >= 1500:
        return cleaned_code, True # Cannot proceed with the COT
    return cleaned_code, False 

def get_fm_line_num(data, proj_name, test_file_path, unit_test_name, fm_file_path, fm_name):
    #print(fm_file_path)
    for row in data:
        # print('Proj_name=',row['proj_name'], proj_name )
        # print('test_filename=',row['test_filename'], test_file_path )
        # print('test_method=',row['test_method'], unit_test_name )
        # print('fm_filename=',row['fm_filename'], fm_file_path )
        # print('fm_method=',row['fm_method'], fm_name )
        # print('returned line numbers=',row['fm_line_num'], row['test_line_num'])
        # exit()
        if (row['proj_name'] == proj_name
            and row['test_filename'] == test_file_path 
            and row['test_method'] == unit_test_name
            #and row['fm_filename'] == fm_file_path):
            and fm_file_path in row['fm_filename']
            and row['fm_method'] == fm_name):
            print('FOUND**') 

            #print('Proj_name=',row['proj_name'], proj_name )
            #print('test_filename=',row['test_filename'], test_file_path )
            #print('test_method=',row['test_method'], unit_test_name )
            #print('fm_filename=',row['fm_filename'], fm_file_path )
            #print('fm_method=',row['fm_method'], fm_name )
            #print('returned line numbers=',row['fm_line_num'], row['test_line_num'])
            return row['fm_line_num'], row['test_line_num']
    return None

def updated_fm_lines(changed_fm_code, fm_lines):
    #print('fm_lines=', fm_lines)
    #print('changed_fm_code=', changed_fm_code)
    lines = changed_fm_code.splitlines()
    # Count the number of lines
    new_code_lines = len(lines)
    #print('new_code_lines=',new_code_lines)
    match = re.match(r'\[(\d+)-(\d+)\]', fm_lines)
    if match:
        start_line = int(match.group(1))
        end_line = int(match.group(2))
    
        # Update end line number based on the number of lines in the new code
        updated_start_line = end_line + 2 # last method line number + a blank line + next line is the starting one
        updated_end_line = updated_start_line + new_code_lines - 1 # one is minus because it alrady comes into new_code_lines
    
        # Create the updated line range string
        updated_fm_lines_str = f'[{updated_start_line}-{updated_end_line}]'

    #print(updated_fm_lines_str)
    return updated_fm_lines_str


def extract_lines_with_context(log_file_path):
    extracted_lines = []  # List to store extracted lines
    
    with open(log_file_path, 'r') as log_file:
        previous_line = ""
        for line in log_file:
            stripped_line = line.lstrip()
            if stripped_line.startswith('E') and (len(stripped_line) == 1 or stripped_line[1].isspace()):
                if previous_line.lstrip().startswith('>') and (len(previous_line.lstrip()) == 1 or previous_line.lstrip()[1].isspace()):
                    extracted_lines.append(previous_line.rstrip())  # Store previous line
                extracted_lines.append(stripped_line.rstrip())  # Store current line
            previous_line = line  # Update previous_line for next iteration
    
    return "\n".join(extracted_lines)  # Join extracted lines with newline

def is_valid_fm_code(changed_fm_code):
    if pd.isna(changed_fm_code) or changed_fm_code == "NA":
        print("NA found")
        return False
    return True

def collect_static_slice(fm_file_content, changed_fm_code, diff_fm, test_file_content, unit_test_body, feedback_message, unit_test_name, fm_name):
    prompt_static_slices = collect_static_slice_prompt(fm_file_content, changed_fm_code, diff_fm, test_file_content, unit_test_body, feedback_message, unit_test_name, fm_name)
    #print(prompt_static_slices)
    static_slices = claude.generate_static_slice_using_claude(prompt_static_slices, True)

    match_tag = re.search(r'(<relevant_program_slice>(.*?)</relevant_program_slice>)', static_slices, re.DOTALL)
    static_slice_for_context = ""
    if match_tag:
        static_slice_for_context = match_tag.group(2).strip()
    #print("******===== static slice =", static_slice_for_context)
    return static_slice_for_context

def collect_trace_based_on_slice_type(slice_type, fm_file_content, changed_fm_code, diff_fm, test_file_content, unit_test_body, failure_message, unit_test_name, fm_name, dynamic_trace):
    #slice_for_context = ""
    additional_context = ""
    if slice_type == "Tool-Static":
        slice_for_context = collect_static_slice(fm_file_content, changed_fm_code, diff_fm, test_file_content, unit_test_body, failure_message, unit_test_name, fm_name)
        additional_context = ( f"For additional information, you are given the program context with `<optional_focal_method_context>` tag. This context comes from static analysis of the focal method and may include relevant classes or methods.\n"
"<optional_focal_method_context>\n"
f"{slice_for_context}"
"</optional_focal_method_context>"
)

    elif slice_type == "Tool-Dynamic":
        slice_for_context = dynamic_trace
        print("I AM DYNAMIC-TOOL", dynamic_trace)
        additional_context = ( f"For additional information, you are given the program context with `<optional_focal_method_context>` tag. This context comes from dynamic analysis of the focal method and may include relevant classes or methods.\n"
"<optional_focal_method_context>\n"
f"{slice_for_context}"
"</optional_focal_method_context>"
) 
    elif slice_type == "Tool-Static-And-Dynamic":
        slice_for_context = collect_static_slice(fm_file_content, changed_fm_code, diff_fm, test_file_content, unit_test_body, failure_message, unit_test_name, fm_name)
        additional_context = ( 
    f"For more information, the program context is provided within the `<optional_focal_method_context>` tag. This context has two types: "
    "1. The `<static_context>` tag, which contains static analysis data from the focal method, helpful for repairing the test. "
    "2. The `<dynamic_context>` tag, which includes the execution traces of all methods called from the focal method. \n"
    "<optional_focal_method_context>\n"
    "<static_context>\n"
    f"{slice_for_context}\n"
    "</static_context>\n"
    "<dynamic_context>\n"
    f"{dynamic_trace}\n"
    "</dynamic_context>\n"
    "</optional_focal_method_context>\n"
)

        #additional_context = static_context + dynamic_context
        #print('****Context=',additional_context)
    return additional_context

def generate_failure_message_from_results(test_results, log_file_path, cot_count, slice_type, fm_file_content, changed_fm_code, diff_fm, test_file_content, unit_test_body, failure_message, unit_test_name, fm_name, dynamic_trace, system_definition, prompt, cleaned_code):
    log = extract_lines_with_context(log_file_path)
    additional_context = ""

    if test_results['syntax_errors'] > 0:
        additional_context = collect_trace_based_on_slice_type(slice_type, fm_file_content, changed_fm_code, diff_fm, test_file_content, unit_test_body, failure_message, unit_test_name, fm_name, dynamic_trace)
        if cot_count == 0:
            failure_message += f"<human-message>{system_definition}{prompt}</human-message> <AI-message>{cleaned_code}</AI-message>\n"
        
        failure_message += (
            f"<AI-message>{cleaned_code}</AI-message>\n"
            "<instructions>\n"
            "A SyntaxError occurred in your previously generated test. Here is the failure log:\n" 
            "</instructions>\n"
            "<failure_log>\n"
            f"{log}\n"
            "</failure_log>\n"
            f"{additional_context}" 
            )

    elif test_results['assertion_errors'] > 0 or test_results['failed'] > 0 or test_results['errors'] > 0:
        additional_context = collect_trace_based_on_slice_type(slice_type, fm_file_content, changed_fm_code, diff_fm, test_file_content, unit_test_body, failure_message, unit_test_name, fm_name, dynamic_trace)

        if cot_count == 0:
            failure_message += f"<human-message>{system_definition}{prompt}</human-message> <AI-message>{cleaned_code}</AI-message>\n"
        failure_message += ( 
            f"<AI-message>{cleaned_code}</AI-message>\n"
            "<instructions>\n"
            "The changes you made to the test method did not pass the test. "
            "Please revise your test code to ensure it passes successfully. "
            "Below is the failure log from your previously suggested repaired test:\n"
            "</instructions>\n"
            "<failure_log>\n"
            f"{log}\n"
            "</failure_log>\n"
             f"{additional_context}"
             )
    else:
        failure_message += ""

    return failure_message

def save_refinement_logs(prompt, refined_test_response):
    with open("Claude_prompt_from_test_refine.csv", mode='a', newline='', encoding='utf-8') as file:
        writer = csv.writer(file)
        writer.writerow([prompt])
        writer.writerow("*********************")
    
    with open("Refined_test.csv", mode='a', newline='', encoding='utf-8') as file:
        writer = csv.writer(file)
        writer.writerow([refined_test_response])
        writer.writerow("*********************")


def fm_and_test_file_content(fm_file_path, test_file_path):
    with open(fm_file_path, 'r') as file:
        fm_file_content = file.read()
    with open(test_file_path, 'r') as file:
        test_file_content = file.read()
    return fm_file_content, test_file_content

def refine_test_with_claude(claude, proj_name, test_file_path, unit_test_name, fm_file_path, fm_name, changed_fm_code, fm_lines, failure_message, diff_fm, objective, threshold_to_cot, static_slice_csv_writer, dynamic_trace, claude_result_file, slice_type, start_time, tokenizer, row_index, model_name_arg):
    device = torch.device("cuda")
    cot_count = 0
    assert_refine_af = False
    log_content = ""
    fm_file_content, test_file_content = fm_and_test_file_content(fm_file_path, test_file_path)
    cannot_go_to_next_cot = False
    while True:
        if objective == "Refine_AF":
            if cot_count > threshold_to_cot or cannot_go_to_next_cot:
                if not assert_refine_af:
                    end_time = time.time()
                    # Calculate the elapsed time
                    elapsed_time = end_time - float(start_time)
                    fail_to_refine_test(proj_name, test_file_path, unit_test_name, fm_file_path, fm_name, objective, claude_result_file, str(cot_count), dynamic_trace, elapsed_time) # save into the result file if we are unsuccessful
                    #print('Failed in finding correct test ****')
                    #csv_file_path' and 'chain_count_cc'
                    break
            if assert_refine_af:
                break
            if cot_count == 0:
                if slice_type == "Static":
                    prompt_static_slices = collect_static_slice_prompt(fm_file_content, changed_fm_code, diff_fm, test_file_content, unit_test_body, failure_message, unit_test_name, fm_name)
                    #print(prompt_static_slices)
                    static_slices = claude.generate_static_slice_using_claude(prompt_static_slices)
                    #print(static_slices)
                    match_tag = re.search(r'<relevant_program_slice>(.*?)</relevant_program_slice>', static_slices, re.DOTALL)
                    static_slice_for_context = ""
                    if match_tag:
                        static_slice_for_context = match_tag.group(1).strip()

                    static_slice_csv_writer.writerow([proj_name, unit_test_name, fm_name, static_slice_for_context])
                    prompt = generate_prompt_with_static_slices_for_test_repair_that_was_failed(test_file_path, test_file_content, unit_test_body, unit_test_name, test_lines, fm_file_path, fm_file_content, changed_fm_code, fm_name, fm_lines, failure_message, diff_fm, static_slice_for_context)
                    
                elif slice_type == "Dynamic":
                    prompt = generate_prompt_with_dynamic_traces_for_test_repair_that_was_failed(test_file_path, test_file_content, unit_test_body, unit_test_name, test_lines, fm_file_path, fm_file_content, changed_fm_code, fm_name, fm_lines, failure_message, diff_fm, dynamic_trace)
                else: #No slicing, Tool (OurTechnique)
                    system_definition, prompt = generate_prompt_without_any_slice_for_test_repair_that_was_failed_for_open_source_model(test_file_path, test_file_content, unit_test_body, unit_test_name, test_lines, fm_file_path, fm_file_content, changed_fm_code, fm_name, fm_lines, failure_message, diff_fm)
            else: # If cot_count > 0
                #print('CHECKING: failure_message=',failure_message)
                prompt = failure_message
            cleaned_code, cannot_go_to_next_cot = extract_open_source_model_output(system_definition, prompt, claude, device, tokenizer, cot_count, row_index, model_name_arg)
            #print("cleaned_code=",cleaned_code)
            #cleaned_code, changes_types = check_llm_response(decoded_output, "test_meth")
            #print("cleaned_code=", cleaned_code)

            if cleaned_code == "":
                if cot_count == 0:
                    failure_message += f"""<human-message>{system_definition}{prompt}</human-message> <AI-message> </AI-message> </instruction>Your previously generated test method is incomplete. Please give a complete changed test method.</instruction>"""
                else:
                    failure_message += f"""</instruction>Your previously generated test method is incomplete. Please give a complete changed test method.</instruction>"""

                cot_count += 1
                continue
            hack_into_test(cleaned_code, test_file_path, unit_test_name, test_lines)
            diff_test, changed_line_numbers_in_fm, diff_in_fm_with_line_numbers = collect_git_diff(test_file_path, "../test_analysis/projects/"+proj_name, proj_name)
            log_file_path = f"test_run_logs_after_fm_changed/log_{proj_name}_{unit_test_name}_{fm_name}_{objective}_{model_name_arg}_{cot_count}"
            changes_types = "changes_type_NA" 
            run_test(cleaned_code, fm_file_path, fm_name, fm_lines, unit_test_name, test_file_path, claude_result_file, proj_name, str(cot_count), model_name_arg, str(changes_types), objective, error_type, diff_fm, changed_fm_code, diff_test, dynamic_trace, "", "", start_time)

            log_content, test_results = read_log_file(log_file_path, objective)
            failure_message = generate_failure_message_from_results(test_results, log_file_path, cot_count, slice_type, fm_file_content, changed_fm_code, diff_fm, test_file_content, unit_test_body, failure_message, unit_test_name, fm_name, dynamic_trace, system_definition, prompt, cleaned_code)
            #print('=========failure_message=',failure_message)
            if failure_message == "":
                print("Empty-Failure Found, Means test pass *****")
                #exit()
            #print(test_results['passed'],  test_results['assertion_errors'], test_results['failed'], test_results['errors'], test_results["syntax_errors"])
            if test_results['passed'] > 0 and  (test_results['assertion_errors'] == 0 and test_results['failed'] == 0 and test_results['errors'] == 0):
                assert_refine_af = True

            cot_count += 1
            time.sleep(2)  # Sleep for 2 seconds (or adjust as necessary)
            #exit()
        
        time.sleep(5)

def data_from_row(row):
    proj_name = row['proj_name'] 
    if proj_name.strip().startswith('#'):
        return None
    test_file_path = row['test_filename']
    unit_test_name = row['test_method']
    fm_file_path = row['fm_filename']
    fm_name = row['fm_method']
    changed_fm_code = row['changed_fm']
    error_type = row['test_pass/fail']
    coverage_percentage = row['coverage_percentage']
    if not is_valid_fm_code(changed_fm_code): #pd.isna(changed_fm_code) or changed_fm_code == "NA":
        return None
    return proj_name, test_file_path, unit_test_name, fm_file_path, fm_name, changed_fm_code, error_type, coverage_percentage

if __name__ == "__main__":
    dataset_file_path = sys.argv[1]
    slice_type = sys.argv[2] #NA
    objective = sys.argv[3] #CC (Code Coverage) or Refine_AF (Assertion Failure)
    model_name_arg = sys.argv[4]
    df = pd.read_csv(dataset_file_path)
    slice_file_to_repair = "Results/Generated_"+slice_type+"_Slices_to_"+objective+".csv"

    if model_name_arg  == "deep_seek_coder":
        model_name, tokenizer, auto_model = deep_seek_coder_model_define()
        claude_result_file = "Results/DeepSeekCoder_tests_with_Refined_Tests_Meth_AF_with_"+slice_type+"_slice_with_updated_prompt_with_changed_with_runtime.csv"
    elif model_name_arg  == "codellama":
        model_name, tokenizer, auto_model = codellama_7b_instruct_model_define()
        claude_result_file = "Results/Codellama_tests_with_Refined_Tests_Meth_AF_with_"+slice_type+"_slice_with_updated_prompt_with_changed_with_runtime.csv"

    # Open the CSV file and create a writer object
    with open(slice_file_to_repair, mode='a', newline='') as csvfile:
        slice_csv_writer = csv.writer(csvfile)
        slice_csv_writer.writerow(['proj_name', 'unit_test_name', 'fm_name', 'slice_for_context'])  # Write the header 
        for index, row in df.iterrows():
            
            row_data = data_from_row(row)
            if row_data is None:
                continue
            proj_name, test_file_path, unit_test_name, fm_file_path, fm_name, changed_fm_code, error_type, coverage_percentage = row_data
            # test_file_path = test_file_path.replace("/home/sr53282/UTG-Internship-Proj","..")
            # fm_file_path = test_file_path.replace("/home/sr53282/UTG-Internship-Proj","..")

            csv_file_path = "Results/Combined_result_of_fm_and_tests.csv" 
            data = read_csv_to_dict(csv_file_path)
            # print(proj_name, test_file_path, unit_test_name, fm_file_path, fm_name)
            # print(data)
            # exit()
            fm_lines, test_lines = get_fm_line_num(data, proj_name, test_file_path, unit_test_name, fm_file_path, fm_name)
            changed_fm_code = changed_fm_code.strip()
            if changed_fm_code.startswith('"') and changed_fm_code.endswith('"'):
                changed_fm_code = changed_fm_code[1:-1].strip()
            unit_test_body = get_function_code(test_file_path, unit_test_name)
            fm_lines = hack_into_sut(changed_fm_code, fm_file_path, fm_name, fm_lines) #added the change into CUT by removing existing method code
            diff_fm, changed_line_numbers_in_test, diff_in_test_with_line_numbers = collect_git_diff(fm_file_path, "../test_analysis/projects/"+proj_name, proj_name) 
            cot_count = 0 
            threshold_to_cot = 4
            reproduce_result_file = "Results/Reproduce_test_outcome.csv"
            
            if objective == "Refine_AF":
                print("going to run test to reproduce the failure...")
                coverage_percentage, dynamic_trace, covered_lines = run_test("To-reproduce-only", fm_file_path, fm_name, fm_lines, unit_test_name, test_file_path, reproduce_result_file, proj_name, str(cot_count), model_name_arg, "See-Previous", "Reproduce-AF",error_type) #Main aim is to reproduce the AF/CC and to collect the log
                if slice_type == "Dynamic":
                    slice_csv_writer.writerow([proj_name, unit_test_name, fm_name, dynamic_trace])
                log_file = "test_run_logs_after_fm_changed/log_"+proj_name+"_"+unit_test_name+"_"+fm_name+"_Reproduce-AF_"+model_name_arg+"_0" 
                log = extract_lines_with_context(log_file)
                failure_message =f"With the following modified focal method, the test assertion failed. Please correct the test code to ensure the test passes. Here is the failure log: \n<log>\n{log}\n</log>"
                #print('****failure_messgae=', failure_message)
                start_time = time.time()
                refine_test_with_claude(auto_model, proj_name, test_file_path, unit_test_name, fm_file_path, fm_name, changed_fm_code, fm_lines, failure_message, diff_fm, objective, threshold_to_cot, slice_csv_writer, dynamic_trace, claude_result_file, slice_type, str(start_time), tokenizer, index, model_name_arg)
            exit()   



